Auditing Haldane Consistency in Reversible Enzyme Kinetics: A Curated Two-Sided Backbone and a Labeled Fold-Error Benchmark

Reversible enzyme kinetic constants can be audited through the Haldane relation: the apparent equilibrium constant implied by the rate law should match biochemical thermodynamics under matched conditions. We use the reciprocal cost $C_{\mathrm{Haldane}}=J(K'_{\mathrm{eq,kin}}/K'_{\mathrm{eq,thermo}})$, with $J(x)=\tfrac12(x+x^{-1})-1=\cosh(\ln x)-1$, as a calibrated, direction-symmetric reporting scale. The score is zero at agreement, penalizes reciprocal over- and underestimates equally, encodes the free-energy discrepancy in $RT$ units, and ranks records identically to $|\Delta\Delta G|$; the contribution is therefore biochemical curation, a reproducible workflow, and fold-error calibration rather than a new ordering. We apply the score to a curated demonstration set and, under prespecified inclusion criteria, assemble a two-sided backbone of twenty-one audited single-study records. Eight genuinely independent tests pair kinetics fit without a thermodynamic prior against separately measured equilibria; all eight fall within twofold (maximum $C_{\mathrm{Haldane}}=0.069$), although this remains a feasibility demonstration. Across the full backbone, eighteen records fall within twofold and three are flagged. The backbone is concentrated in carbohydrate isomerases and epimerases, so these results are within-family observations. Because real records carry no ground-truth labels, a semi-synthetic benchmark (twenty-nine within-twofold seeds, $1{,}885$ injected known-error cases) quantifies detectability: AUC $0.784$ ($95\%$ bootstrap CI $0.725$--$0.838$), conditional on the injected error taxonomy and invariant under monotone rescaling of $|\ln x|$. All data, code, protocol, and benchmark generator are archived for exact reproduction.

==> anc/README.txt <==
Supplementary and reproducibility files
=======================================

These files accompany the manuscript as supplementary material and reproducibility data. They are not
compiled into the main paper.

  Cost_Metric_in_Reversible_Enzyme_Kinetics_arxiv_supp.pdf  prebuilt supplement PDF
  code/                                                     reproducibility snapshot

The authoritative, citable archive of the code and curated data is the immutable Zenodo v1.4 release:

  Version DOI (v1.4 release):  10.5281/zenodo.21084024

The related concept DOI 10.5281/zenodo.20790110 is retained as a record-family link; use the version DOI
above when citing the reported v1.4 snapshot.


==> anc/code/CANDIDATE_TRACKER.md <==
# Candidate-tracker expansion diff (amendment-discipline audit)

This file makes the candidate-tracker amendment described in the manuscript
(Section 3.5, "Prespecified benchmark design") concretely auditable. It records
the **pre-expansion** candidate list, the **post-expansion additions**, and the
Haldane-consistency score `C_H` of each addition **computed under the frozen
scoring plan** — so a reader can verify that no record was retained, dropped, or
reclassified because of its computed `C_H`.

The machine-readable version is [`candidate_tracker.csv`](candidate_tracker.csv);
every `C_H`, `x`, and fold value below is reproduced from
[`curated_reactions_scored.csv`](curated_reactions_scored.csv) and is regenerated
by `python score_curated.py`.

## What the tracker layers are

The manuscript separates two layers of the protocol:

* the **scientific core** — inclusion/exclusion criteria, the six-mode error
  taxonomy, the scoring plan, and the 2-, 5-, and 10-fold cuts — was frozen
  before the harvest and **never altered**; and
* the **candidate tracker** — the running list of enzymes to attempt — was
  widened *under those same fixed criteria* when the first harvest rounds showed
  that single-study bidirectionality (not the score) was the limiting
  constraint.

The widening reached into **rare-sugar ketose epimerases** (D-psicose
3-epimerase, EC 5.1.3.30, and D-tagatose 3-epimerase, EC 5.1.3.31). Those are
the records the pre-expansion sensitivity subset of the manuscript
(Table 6, "Backbone sensitivity summaries") removes.

## Pre-expansion vs. post-expansion

| Layer | Records | Within twofold | Flagged |
|-------|---------|----------------|---------|
| Pre-expansion core | 16 | 15 | 1 (pea RPI) |
| + Post-expansion rare-sugar additions | 5 | 3 | 2 (*C. scindens* DPEase, *Sinorhizobium* DTEase) |
| **Full backbone** | **21** | **18** | **3** |

The pre-expansion core is the 21-record backbone minus the five rare-sugar
DPEase/DTEase records; it reproduces the "Pre-expansion tracker subset" row of
Table 6 (16 records, 15/16 within twofold, one flagged, median `C_H` 0.016,
maximum `C_H` 0.71 at RPI).

## Post-expansion additions and their pre-computed `C_H`

These five records are the additions produced by widening the tracker into
rare-sugar chemistry. Their scores were computed under the frozen scoring plan
at the point of inclusion; inclusion itself was decided only by the fixed
criteria (single-study two-sided record, reversible/uni-uni or a specified
mechanism-specific Haldane relation, condition-matched comparator, second
independent audit), **not** by the value of `C_H`.

| record_id | reaction | `x` | `C_H` | fold | band |
|-----------|----------|-----|-------|------|------|
| DPE_Atumefaciens | D-fructose = D-psicose | 0.883 | 0.0078 | 1.13 | within twofold |
| DPE_Cscindens | D-fructose = D-psicose | 0.347 | 0.6143 | 2.88 | 2-5-fold (flagged) |
| DPE_Ccellulolyticum | D-fructose = D-psicose | 0.715 | 0.0569 | 1.40 | within twofold |
| DTE_Cminuta | D-fructose = D-psicose | 0.779 | 0.0314 | 1.28 | within twofold |
| DTE_Sinorhizobium | D-tagatose = D-sorbose | 3.957 | 1.1049 | 3.96 | 2-5-fold (flagged) |

## Why this demonstrates the amendment discipline

The additions span the full range of outcomes — three within twofold and two
flagged — and **all five were retained**. Because both consistent and
inconsistent rare-sugar records entered the backbone once they met the fixed
criteria, inclusion cannot have been conditioned on `C_H`: no flagged record was
dropped and no within-twofold record was preferentially kept. The score changed
the *reported* per-record consistency but not *membership* of the backbone,
which is exactly the separation the manuscript claims (Section 3.5: "No record
was dropped, reclassified, or retained because of its computed `C_H` after the
tracker was widened").

The enzyme-level attempt log, including candidates that were *attempted but
excluded* (missing reverse constants, unmatched comparator, ineligible
mechanism, or thermodynamically constrained global fits), is kept with the
harvest recipes and run log in the archived release (Data and code availability).


==> anc/code/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this software or the curated data, please cite the associated article (see preferred-citation) and, where appropriate, this archived software/data record."
title: "Haldane Consistency as a Reciprocal Reporting Scale for Reversible Enzyme Kinetics: A Curated Benchmark -- code and curated data"
type: software
version: "1.4"
date-released: "2026-06-30"
license: MIT
authors:
  - given-names: Megan
    family-names: Simons
    orcid: "https://orcid.org/0000-0001-9457-7019"
    affiliation: "Recognition Physics Institute, Austin, TX, USA"
  - given-names: Jonathan
    family-names: Washburn
    orcid: "https://orcid.org/0009-0001-8868-7497"
    affiliation: "Recognition Physics Institute, Austin, TX, USA"
keywords:
  - enzyme kinetics
  - Haldane relation
  - thermodynamic consistency
  - reciprocal cost
  - reproducibility
  - semi-synthetic benchmark
  - operating characteristics
  - data curation
repository-code: "https://github.com/megansimons/haldane-consistency-supplement"
doi: "10.5281/zenodo.21084024"
identifiers:
  - type: doi
    value: "10.5281/zenodo.21084024"
    description: "Version DOI for the v1.4 archived release"
  - type: doi
    value: "10.5281/zenodo.20790110"
    description: "Related concept DOI / record-family link; use the version DOI above for the v1.4 snapshot"
preferred-citation:
  type: article
  title: "Auditing Haldane Consistency in Reversible Enzyme Kinetics: A Curated Two-Sided Backbone and a Labeled Fold-Error Benchmark"
  year: 2026
  authors:
    - given-names: Megan
      family-names: Simons
      orcid: "https://orcid.org/0000-0001-9457-7019"
    - given-names: Jonathan
      family-names: Washburn
      orcid: "https://orcid.org/0009-0001-8868-7497"
  # journal: "<journal name once accepted>"
  # doi: "<article DOI once assigned>"


==> anc/code/EXPECTED_OUTPUT_HASHES.sha256 <==
# SHA-256 checksums for the regenerated analysis outputs.
#
# Current cut: round-15 backbone (21 audited records; LDH, AAT, fumarase added and
# the PGI/TPI demonstration isomerases promoted). The scored CSV, the two printed
# summaries, and the two descriptive figures all move with the data; the eQuilibrator
# cross-check output now also carries the fumarase estimate (K'_eQ = 3.989 vs the
# experimental 4.20 comparator).
#
# Regenerate from this directory with:
#   python score_curated.py --output curated_reactions_scored.csv > score_curated_output.txt
#   SOURCE_DATE_EPOCH=1700000000 python make_real_figures.py > make_real_figures_output.txt
#   python equilibrator_estimates.py > equilibrator_estimates_output.txt
#
# SOURCE_DATE_EPOCH pins the matplotlib PDF CreationDate so the two figure PDFs are
# byte-reproducible; the text/CSV outputs are deterministic regardless. The eQuilibrator
# step requires the component-contribution data (network on first use; deterministic output).
#
# Verify on macOS/Linux with:
#   shasum -a 256 -c EXPECTED_OUTPUT_HASHES.sha256
0866fbeef5b2c7cdd8c9dfb348fe530c797dc07fa7e8d23343190cc4151127ee  curated_reactions_scored.csv
1a5d8bc3adddec385c8013477082740246a16498639657abf7f0a63b408f1371  score_curated_output.txt
2a6f4e9bf87222b1f7613fd021136aa4935cca7759ddef2bff3ac2dc0ee4d832  make_real_figures_output.txt
897ed7cf9a06e948163fa01139ccb86e030c02cc7c17b84ad60d32b571c1ad8d  equilibrator_estimates_output.txt
5eb1893605471b029a7d273b09fe6d35f929d92dd076b952fb1887ced66eef52  figures/fig_consistency.pdf
10481f33f9893cfb7ee8611f09feab398b4ec7e934a0087c6abece7f9d2072fa  figures/fig_distribution.pdf


==> anc/code/LICENSE <==
MIT License

Copyright (c) 2026 Megan Simons and Jonathan Washburn

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/README.md <==
# Haldane Consistency as a Reciprocal Reporting Scale for Reversible Enzyme Kinetics: A Curated Benchmark

Reference code and supplemental data for the manuscript **"Auditing Haldane
Consistency in Reversible Enzyme Kinetics: A Curated Two-Sided Backbone and a
Labeled Fold-Error Benchmark."**

Archived release: version DOI
[10.5281/zenodo.21084024](https://doi.org/10.5281/zenodo.21084024) (the immutable `v1.4`
snapshot and authoritative citation for these results). The related concept DOI
[10.5281/zenodo.20790110](https://doi.org/10.5281/zenodo.20790110) is retained as a
record-family link; use the version DOI when citing the reported `v1.4` snapshot.
The live repository is
[megansimons/haldane-consistency-supplement](https://github.com/megansimons/haldane-consistency-supplement).

For a reversible uni--uni reaction `S <-> P`, the forward and reverse kinetic
constants fix an apparent equilibrium constant through the Haldane relation,
which should agree with the value implied by biochemical thermodynamics. The
score quantifies their disagreement with the reciprocal recognition cost

```
C_Haldane = J( K'_eq,kin / K'_eq,thermo ),    J(x) = 1/2 (x + 1/x) - 1 = cosh(ln x) - 1
```

where

```
K'_eq,kin    = (kcat+ * K_M,P) / (kcat- * K_M,S)        (Haldane relation, Section 3.1)
K'_eq,thermo = exp(-dG'/(R T))   or a measured K'        (Section 3.2)
```

`J` is zero exactly at agreement, symmetric under `x -> 1/x`, and equal to a
`cosh` of the free-energy discrepancy in units of `RT`.

## Contents

| File | Purpose |
|------|---------|
| `haldane_consistency.py` | Core library: the cost `J`, the Haldane relation, the thermodynamic estimator, uncertainty propagation, fold-band labeling, baselines, and CSV I/O. **Standard library only.** |
| `curated_reactions.csv` | **The curated real-reaction dataset.** One row per kinetic--thermodynamic comparison, with the kinetic estimate `keq_kin`, the thermodynamic comparator `keq_thermo`, conditions, and primary-literature provenance. |
| `curated_reactions_scored.csv` | Scored output from `score_curated.py`, including `x`, `C_haldane`, fold error, and the fixed fold-discrepancy band. |
| `candidate_tracker.csv` | **Candidate-tracker expansion diff.** The 21 backbone records partitioned into the pre-expansion core (16) and the post-expansion rare-sugar ketose-epimerase additions (5), each with its pre-computed `C_haldane` and the fixed-criteria inclusion basis, so the amendment discipline of Section 3.5 is auditable. |
| `CANDIDATE_TRACKER.md` | Human-readable explanation of the pre-/post-expansion diff and why the additions demonstrate that inclusion was decided by the frozen criteria, not by the computed `C_H`. |
| `strenda_metadata.csv` | STRENDA-aligned conditions and directional kinetic terms for the records summarized in the manuscript's STRENDA tables. Missing fields are retained as `not reported`. |
| `Supplementary_Table_S1_reaction_normalization.csv` | Explicit Supplementary Table S1 export: normalized reaction identities, reaction orientation, thermodynamic anchor/comparator, and Rhea/ChEBI audit status. |
| `Supplementary_Table_S2_kinetic_metadata.csv` | Explicit Supplementary Table S2 export: STRENDA-style kinetic metadata for directly documented records. |
| `Supplementary_Table_S3_provenance_limited_controls.csv` | Explicit Supplementary Table S3 export: provenance-limited racemase controls and their interpretation limits. |
| `score_curated.py` | Scores `curated_reactions.csv`, prints the summary table, and writes a scored CSV. **Standard library only.** |
| `equilibrator_estimates.py` | Recomputes the eQuilibrator (component-contribution) thermodynamic comparators used for the secondary score `C_Haldane^est`. Requires `equilibrator-api` (optional). |
| `make_real_figures.py` | Generates the manuscript's real-data Figure 3 (consistency scatter) and Figure 4 (score distribution) into `figures/`, and prints the per-reaction scores and uncertainty analysis. Requires `matplotlib`. |
| `score_curated_output.txt`, `make_real_figures_output.txt` | Captured stdout from the regenerated scoring and figure-output commands. |
| `EXPECTED_OUTPUT_HASHES.sha256` | SHA-256 manifest for regenerated outputs. |
| `RELEASE_VERIFICATION.md` | v1.4 local verification record and post-upload DOI/tag checklist. |
| `figures.py` | The data-free Figure 1 (cost shape) and schematic figure helpers. Requires `matplotlib`. |
| `run_analysis.py` | Command-line driver for the four-constant input format: score a CSV, write an augmented CSV, print a summary, optionally make figures. |
| `example_dataset.csv` | The synthetic worked example (records R1--R5 of the manuscript's worked illustrative example). **Illustrative only; not experimental data.** |
| `test_haldane_consistency.py` | Tests for the mathematical properties and the worked illustrative example values. |
| `lean_formalization_details.md` | Pinned repository, module, and declaration names for an optional, independent Lean 4 formalization of the d'Alembert/cosh classification. The manuscript proof is self-contained (Appendix A, Lemma 3); this material is **not required by or cited in the manuscript** and is provided only as a supplementary independent check. |
| `requirements.txt` | `matplotlib` (figures); `equilibrator-api` (optional, for `equilibrator_estimates.py`). |

## Requirements

* Python 3.8+ (core library, CLI, and tests need nothing beyond the standard library).
* `matplotlib >= 3.3` for figures: `pip install -r requirements.txt`.

## Quick start

Score the bundled synthetic example and write the results:

```bash
python run_analysis.py --input example_dataset.csv --output scored_example.csv
```

Also (re)generate the figures into `figures/`:

```bash
python run_analysis.py -i example_dataset.csv -o scored_example.csv --figures
```

Regenerate the data-free Figure 1 on its own:

```bash
python figures.py
```

Run the tests:

```bash
python test_haldane_consistency.py      # standalone
# or, if pytest is installed:
pytest -q
```

## Reproducing the manuscript's real-data results

Score the curated real-reaction dataset and write the scored CSV:

```bash
python score_curated.py --output curated_reactions_scored.csv
```

Regenerate the real-data Figures 3 and 4 (and print the per-reaction scores and
uncertainty analysis) into `figures/`:

```bash
python make_real_figures.py
```

Recompute the eQuilibrator (component-contribution) thermodynamic comparators
for the secondary score `C_Haldane^est` (optional; needs `equilibrator-api` and
downloads a ~1.3 GB compound cache on first use):

```bash
pip install equilibrator-api
python equilibrator_estimates.py
```

The curated dataset is the authoritative record of where each number comes
from. Each row of `curated_reactions.csv` carries the kinetic estimate
`keq_kin` (with `keq_kin_basis` stating whether it is a directly reported
kinetic `K'`, a reported `Keq`, or an explicit Haldane combination of
specificity constants), the matched thermodynamic comparator `keq_thermo`, the
assay conditions, and the primary kinetic and thermodynamic sources.

## Input CSV format

One row per reversible uni--uni record. A header row is required; unknown
columns are ignored and missing optional columns may be left blank.

**Required:** `kcat_f`, `km_s`, `kcat_r`, `km_p`, and exactly one
thermodynamic comparator -- either `keq_thermo` (a dimensionless `K'`) or
`dg_thermo_kJ_per_mol` (standard transformed Gibbs energy, kJ/mol).

| Column | Meaning |
|--------|---------|
| `record_id` | identifier used in the output and summary |
| `ec_number`, `enzyme_name`, `organism`, `reaction_rhea` | provenance / normalization metadata |
| `kinetic_source`, `thermo_source` | e.g. SABIO-RK, BRENDA, TECRDB, eQuilibrator |
| `pH`, `temperature_K` | assay conditions (`temperature_K` sets `RT`; defaults to 298.15 K) |
| `kcat_f`, `kcat_r` | forward / reverse turnover (`1/s`); units cancel in the ratio |
| `km_s`, `km_p` | Michaelis constants for substrate / product (e.g. `mM`); units cancel |
| `keq_thermo` *or* `dg_thermo_kJ_per_mol` | thermodynamic comparator |
| `sigma_ln_kcat_f`, `sigma_ln_km_s`, `sigma_ln_kcat_r`, `sigma_ln_km_p`, `sigma_ln_keq_thermo` | optional 1-sigma uncertainties in natural-log units; if **all** are present, the standardized residual `z = delta / sigma_delta` is reported |

## Output columns

The output CSV repeats the identity columns and adds `keq_kin`, `keq_thermo`,
`ratio_x`, `ln_ratio`, `C_haldane`, `z`, `consistency_class`, and the
baseline measures `abs_log_error`, `squared_log_error`, `abs_ddg_kJ_per_mol`.

## Fold-discrepancy bands

From the symmetric fold error `f = max(x, 1/x)` (the manuscript fold-band table):

| Fold band | Condition | `C_Haldane` |
|-------|-----------|-------------|
| within twofold | `f <= 2` | `<= 0.25` |
| 2-5-fold | `2 < f <= 5` | `0.25 < C_Haldane <= 1.60` |
| 5-10-fold | `5 < f <= 10` | `1.60 < C_Haldane <= 4.05` |
| >10-fold | `f > 10` | `> 4.05` |

## Library usage

```python
import haldane_consistency as hc

# directly from kinetic and thermodynamic constants
keq_kin = hc.keq_kinetic(kcat_f=200, km_s=0.5, kcat_r=100, km_p=0.4)   # 1.6
score   = hc.haldane_score(keq_kin, keq_thermo=1.5)                    # ~0.002
band    = hc.classify(keq_kin / 1.5)                                    # "within twofold"

# or a full record (with optional uncertainties)
rec = hc.EnzymeRecord(record_id="R1", kcat_f=200, km_s=0.5, kcat_r=100,
                      km_p=0.4, keq_thermo=1.5)
result = hc.score_record(rec)
print(result.C_haldane, result.consistency_class)
```


==> anc/code/RELEASE_VERIFICATION.md <==
# Release Verification for v1.4

This file records the local checks performed before publishing the synchronized
GitHub/Zenodo v1.4 release for:

**Haldane Consistency as a Reciprocal Reporting Scale for Reversible Enzyme
Kinetics: A Curated Benchmark**

## Completed Local Checks

- `curated_reactions.csv` excludes the provenance-untraced `PGI_88TEW` record.
- `curated_reactions_scored.csv` was regenerated from `curated_reactions.csv`.
- Fold-discrepancy labels use the manuscript bands: `within twofold`,
  `2-5-fold`, `5-10-fold`, and `>10-fold`.
- Generated code outputs report the standardized residual `z` for the optional
  uncertainty output (no legacy standardized-score field).
- `README.md` and `CITATION.cff` use the combined-manuscript title.
- `CITATION.cff` is set to `version: "1.4"`.
- Supplementary Tables S1-S3 are included as explicit CSV files.
- Expected SHA-256 checksums are recorded in `EXPECTED_OUTPUT_HASHES.sha256`.

## Commands Run

```bash
python score_curated.py --output curated_reactions_scored.csv > score_curated_output.txt
SOURCE_DATE_EPOCH=1700000000 python make_real_figures.py > make_real_figures_output.txt
python equilibrator_estimates.py > equilibrator_estimates_output.txt   # optional; needs equilibrator-api
python test_haldane_consistency.py
```

The test run reported `20/20 tests passed`.

## Checksum Verification

From the `code/` directory:

```bash
shasum -a 256 -c EXPECTED_OUTPUT_HASHES.sha256
```

Expected result: every listed output reports `OK`. The two figure PDFs are
byte-reproducible only when `SOURCE_DATE_EPOCH` is pinned as shown above.

## Post-Upload Checks

- GitHub tag/release `v1.4` published:
  https://github.com/megansimons/haldane-consistency-supplement/tree/v1.4
- Archived on Zenodo under version DOI 10.5281/zenodo.21084024. The related concept DOI
  10.5281/zenodo.20790110 is retained as a record-family link; use the version DOI for the v1.4 snapshot.
- The v1.4 version DOI is recorded in `CITATION.cff` and the manuscript.


==> anc/code/Supplementary_Table_S1_reaction_normalization.csv <==
record_id,enzyme,ec_number,normalized_reaction,manuscript_orientation,thermodynamic_anchor_or_comparator,rhea_identifier,chebi_identifiers,normalization_notes,verification_status
PGI,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,G6P -> F6P,TECRDB 60KAH/LOW and 68DYS/NOL; eQuilibrator secondary comparator,RHEA:11816,CHEBI:58225 alpha-D-glucose 6-phosphate; CHEBI:57634 beta-D-fructose 6-phosphate,Dimensionless apparent equilibrium constant K' = [F6P]/[G6P]; Rhea represents the alpha-D-glucose-6-phosphate/beta-D-fructose-6-phosphate microspecies pair; PGI 88TEW/STE excluded from submitted scored set because separate primary provenance was not traced,identifier_found_public_Rhea
TPI,Triosephosphate isomerase,5.3.1.1,D-glyceraldehyde 3-phosphate = dihydroxyacetone phosphate,GAP -> DHAP,Veech et al. 1969 experimental K' = 22.0; eQuilibrator secondary comparator,RHEA:18585,CHEBI:59776 D-glyceraldehyde 3-phosphate; CHEBI:57642 dihydroxyacetone phosphate major microspecies,GAP hydration convention must be aligned between experimental and eQuilibrator routes; neutral dihydroxyacetone phosphate parent is CHEBI:16108,identifier_found_public_Rhea
Fumarase,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,fumarate + H2O -> (S)-malate,Goldberg/Tewari and Gajewski evaluated K' approximately 4.2; eQuilibrator secondary comparator,RHEA:12462,CHEBI:29806 fumarate; CHEBI:15377 water; CHEBI:15589 (S)-malate,Water treated as conventionally fixed for pseudo-uni-uni Haldane comparison; RHEA:12462 is the fumarate-hydration direction cross-referenced by Reactome,identifier_found_public_Rhea_cross_reference
Mandelate_racemase,Mandelate racemase,5.1.2.2,(S)-mandelate = (R)-mandelate,(S)-mandelate -> (R)-mandelate,enantiomer symmetry K'thermo = 1,RHEA:13945; RHEA:13948 reversible cross-reference,CHEBI:17756 (S)-mandelate; CHEBI:32382 (R)-mandelate,Reciprocal-symmetry control; thermodynamic side fixed by enantiomer symmetry under achiral biochemical convention; public SFLD/MetaCyc cross-references report Rhea identifiers 13945/13948,identifier_found_public_cross_reference
Proline_racemase,Proline racemase,5.1.1.4,L-proline = D-proline,L-proline -> D-proline,enantiomer symmetry K'thermo = 1,RHEA:10680,CHEBI:60039 L-proline zwitterion; CHEBI:57726 D-proline zwitterion,Reciprocal-symmetry control; organism currently named Acetoanaerobium sticklandii in note; Rhea uses major microspecies at pH 7.3,identifier_found_public_GO_Rhea
B_anthracis_RacE2,Glutamate racemase RacE2,5.1.1.3,L-glutamate = D-glutamate,L-glutamate -> D-glutamate,enantiomer symmetry K'thermo = 1,RHEA:12813,CHEBI:29985 L-glutamate(1-); CHEBI:29986 D-glutamate(1-),Reciprocal-symmetry control with direct-primary kinetic extraction,identifier_found_public_Rhea
B_anthracis_RacE1,Glutamate racemase RacE1,5.1.1.3,L-glutamate = D-glutamate,L-glutamate -> D-glutamate,enantiomer symmetry K'thermo = 1,RHEA:12813,CHEBI:29985 L-glutamate(1-); CHEBI:29986 D-glutamate(1-),Reciprocal-symmetry control with direct-primary kinetic extraction and independence-based uncertainty note in manuscript,identifier_found_public_Rhea
L_fermenti_GluR,Glutamate racemase,5.1.1.3,L-glutamate = D-glutamate,L-glutamate -> D-glutamate,enantiomer symmetry K'thermo = 1,RHEA:12813,CHEBI:29985 L-glutamate(1-); CHEBI:29986 D-glutamate(1-),Provenance-limited reciprocal-symmetry control; constants reproduced from comparative source rather than independently re-extracted,identifier_found_public_Rhea
B_bifidum_AspR,Aspartate racemase,5.1.1.13,L-aspartate = D-aspartate,L-aspartate -> D-aspartate,enantiomer symmetry K'thermo = 1,RHEA:14973; RHEA:14976 bidirectional,CHEBI:29991 L-aspartate(1-); CHEBI:29990 D-aspartate(1-),Reciprocal-symmetry control with Vmax/KM specificity terms whose units cancel; Rhea direction set also includes RHEA:14974 L-to-D and RHEA:14975 D-to-L,identifier_found_public_Rhea
P_aeruginosa_DadX,Alanine racemase DadX,5.1.1.1,L-alanine = D-alanine,L-alanine -> D-alanine,enantiomer symmetry K'thermo = 1,RHEA:20249,CHEBI:57972 L-alanine zwitterion; CHEBI:57416 D-alanine zwitterion,Provenance-limited reciprocal-symmetry control; directional Vmax/KM values reproduced/database-extracted; common active-enzyme normalization assumed to cancel,identifier_found_public_Rhea


==> anc/code/Supplementary_Table_S2_kinetic_metadata.csv <==
record_id,enzyme,ec_number,reaction,organism_source,temperature_K,pH,buffer,forward_term_type,forward_value,km_s_mM,reverse_term_type,reverse_value,km_p_mM,method,source_citation_key,reported_kinetic_Keqkin_sigma,sigma_lnKeqkin,metadata_notes
PGI,Phosphoglucose isomerase,5.3.1.9,G6P <-> F6P,Saccharomyces cerevisiae (baker's yeast),293.4,8.0,"0.1 M Tris-HCl, 10 mM MgCl2; ionic strength not reported",kcat_f_s^-1,0.852 +/- 0.086,approx. 2.6,kcat_r_s^-1,2.78 +/- 0.34,approx. 2.6,stopped-flow microcalorimetry,Stodeman2004,0.053,0.17,"Reported assembled K'eq,kin = 0.307 +/- 0.053 at 293.4 K (sigma_lnKeqkin approx 0.17) and 0.395 +/- 0.033 at 298.4 K; single reported error bar avoids separately propagating four kinetic terms, but covariance construction is not documented."
Fumarase,Fumarase,4.2.1.2,fumarate <-> (S)-malate (H2O conventional),Corynebacterium glutamicum,293-296,6-8,"100 mM phosphate, MES-NaOH, TES-NaOH, or Tris-HCl",kcat_f_s^-1,see manuscript Table raw fumarase constants,see manuscript Table raw fumarase constants,kcat_r_s^-1,see manuscript Table raw fumarase constants,see manuscript Table raw fumarase constants,spectrophotometric,Genda2006,not_reported,not_reported,"Single-assay forward/reverse constants; no assembled Kkin error reported and shared-assay covariance is unavailable. Raw kcat, KM, and computed Kkin values are tabulated by buffer in the manuscript and scored in curated_reactions.csv."
TPI,Triosephosphate isomerase,5.3.1.1,GAP <-> DHAP,Gallus gallus (chicken muscle),303,not reported,not reported,kcat_f_s^-1,4267,0.47,kcat_r_s^-1,432,0.97,not reported,Putman1972,not_reported,not_reported,"Assembled from specificity constants without reported individual errors. Original kcat values were reported per minute and converted to per second by dividing by 60."
Mandelate_racemase,Mandelate racemase,5.1.2.2,(S)-mandelate <-> (R)-mandelate,Pseudomonas putida,298,7.5,not reported,kcat_f_s^-1,447,0.62,kcat_r_s^-1,514,0.81,not reported,StMaurice2002,not_reported,not_reported,"Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. No reported error on assembled constant."
Proline_racemase,Proline racemase,5.1.1.4,L-proline <-> D-proline,Clostridium sticklandii,not reported,not reported,not reported,kcat_f/KM_M^-1_s^-1,9e5,,kcat_r/KM_M^-1_s^-1,9e5,,not reported,Fisher1986,not_reported,not_reported,"Organism has since been reclassified as Acetoanaerobium sticklandii; separate kcat and KM values were not reported."
B_anthracis_RacE2,Glutamate racemase RacE2,5.1.1.3,L-glutamate <-> D-glutamate,Bacillus anthracis,298,8.2,"10 mM potassium phosphate, 0.2 mM DTT",kcat_f_s^-1,38,3.7,kcat_r_s^-1,1.6,0.20,circular dichroism,May2007,not_reported,not_reported,"Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. No reported error on assembled constant."
B_anthracis_RacE1,Glutamate racemase RacE1,5.1.1.3,L-glutamate <-> D-glutamate,Bacillus anthracis,298,8.2,"10 mM potassium phosphate, 0.2 mM DTT",kcat_f_s^-1,17.7,8.0,kcat_r_s^-1,3.9,0.90,circular dichroism,May2007,not_reported,not_reported,"Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. Manuscript reports an independence-based sensitivity interval from reported specificity-constant errors."
B_bifidum_AspR,Aspartate racemase,5.1.1.13,L-aspartate <-> D-aspartate,Bifidobacterium bifidum NBRC 14252,303,7.0,"0.1 M BTP, 4 mM DTT, 1 mM EDTA",Vmax/KM_U_mg^-1_mM^-1,14.9,,Vmax/KM_U_mg^-1_mM^-1,15.3,,HPLC,Yamashita2004,not_reported,not_reported,"Specificity terms are in U mg^-1 mM^-1; units cancel in the Haldane ratio. No reported error on assembled constant."


==> anc/code/Supplementary_Table_S3_provenance_limited_controls.csv <==
record_id,enzyme,ec_number,reaction,organism_source,temperature_K,pH,buffer,forward_term_type,forward_value,km_s_mM,reverse_term_type,reverse_value,km_p_mM,method,source_citation_key,provenance_flag,primary_table_extraction_status,principal_role,limitations,manuscript_use
L_fermenti_GluR,Glutamate racemase,5.1.1.3,L-glutamate <-> D-glutamate,Lactobacillus fermenti,not reported,not reported,not reported,kcat_f_s^-1,69,0.33,kcat_r_s^-1,68,0.26,not reported,Gallo1993; May2007,reproduced,not independently re-extracted from the original kinetic table during this curation pass,provenance-limited reciprocal-symmetry control,"Buffer, pH, temperature, assay method, and primary-table extraction status incomplete in current metadata; thermodynamic comparator fixed as Kthermo=1 by enantiomer symmetry under achiral biochemical convention.",Retained only to test score behavior for reciprocal-kinetics controls; not counted as a primary two-sided kinetic-versus-thermodynamic test and not used for any principal conclusion.
P_aeruginosa_DadX,Alanine racemase DadX,5.1.1.1,L-alanine <-> D-alanine,Pseudomonas aeruginosa PAO1,not reported,not reported,not reported,Vmax_U_mg^-1,155,1.40,Vmax_U_mg^-1,134,1.40,not reported,Strych2000; BRENDA extraction,reproduced/database_extracted,not independently re-extracted from the original kinetic table during this curation pass,provenance-limited reciprocal-symmetry control,"Buffer, pH, temperature, assay method, and primary-table extraction status incomplete in current metadata; Vmax specific-activity units cancel only if forward and reverse assays share common active-enzyme normalization; thermodynamic comparator fixed as Kthermo=1 by enantiomer symmetry under achiral biochemical convention.",Retained only to test score behavior for reciprocal-kinetics controls; not counted as a primary two-sided kinetic-versus-thermodynamic test and not used for any principal conclusion.


==> anc/code/candidate_tracker.csv <==
tracker_phase,record_id,enzyme,ec_number,reaction,organism,in_backbone,keq_kin,keq_thermo,x,C_haldane,fold_error,consistency_class,inclusion_basis
pre_expansion_core,PGI_60KAH,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,yes,0.307,0.260,1.1808,0.013837,1.1808,within twofold,"single-study two-sided; condition-matched TECRDB comparator; uni-uni"
pre_expansion_core,TPI,Triosephosphate isomerase,5.3.1.1,D-glyceraldehyde 3-phosphate = dihydroxyacetone phosphate,Gallus gallus (muscle),yes,20.4,22.0,0.9273,0.002852,1.0784,within twofold,"single-study kinetics vs independently measured equilibrium; uni-uni"
pre_expansion_core,RPE_CrRPE1,Ribulose-phosphate 3-epimerase,5.1.3.1,D-ribulose 5-phosphate = D-xylulose 5-phosphate,Chlamydomonas reinhardtii,yes,1.59,2.2,0.7227,0.053188,1.3836,within twofold,"single-study two-sided; organism-independent epimerization comparator; uni-uni"
pre_expansion_core,RPI_pea,Ribose-5-phosphate isomerase,5.3.1.6,D-ribose 5-phosphate = D-ribulose 5-phosphate,Pisum sativum,yes,0.99,0.32,3.0938,0.708491,3.0938,2-5-fold,"single-study two-sided; direct-measurement comparator; uni-uni (FLAGGED, author-acknowledged)"
pre_expansion_core,GALE_HvUGE1,UDP-glucose 4-epimerase,5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,Hordeum vulgare,yes,0.40,0.30,1.3333,0.041667,1.3333,within twofold,"single-study two-sided; same-study equilibrium comparator; uni-uni"
pre_expansion_core,GALE_Cjejuni_Gne,UDP-glucose 4-epimerase (bifunctional Gne),5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,Campylobacter jejuni,yes,0.256,0.33,0.7758,0.032410,1.2891,within twofold,"single-study two-sided; organism-independent epimerization comparator; uni-uni"
pre_expansion_core,ENO_Kpneumoniae,Enolase,4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Klebsiella pneumoniae,yes,5.27,5.0,1.0540,0.001383,1.0540,within twofold,"single-study two-sided; condition-matched (high ionic strength) comparator; uni-uni"
pre_expansion_core,ENO_Hsapiens_muscle,Enolase (muscle beta),4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Homo sapiens (muscle beta-enolase),yes,8.46,5.0,1.6920,0.141508,1.6920,within twofold,"single-study two-sided; condition-matched comparator (comparator-sensitive at boundary); uni-uni"
pre_expansion_core,MPI_Bsubtilis_lribose,Mannose-6-phosphate isomerase,5.3.1.8,L-ribose = L-ribulose,Bacillus subtilis,yes,0.405,0.408,0.9926,0.000027,1.0074,within twofold,"single-study two-sided; same-study equilibrium comparator; uni-uni"
pre_expansion_core,ACN_beefliver,Aconitase (aconitate hydratase),4.2.1.3,citrate = D-threo-isocitrate,Bos taurus (beef liver),yes,0.102,0.077,1.3247,0.039789,1.3247,within twofold,"single-study two-sided; direct equilibrium comparator; effective uni-uni (TCA-cycle lyase)"
pre_expansion_core,ADH_yeast_wt,Alcohol dehydrogenase I,1.1.1.1,ethanol + NAD+ = acetaldehyde + NADH + H+,Saccharomyces cerevisiae,yes,0.000230,0.000196,1.1735,0.012822,1.1735,within twofold,"single-study two-sided; independent measured equilibrium; ordered bi-bi"
pre_expansion_core,CK_rabbit_muscle,Creatine kinase,2.7.3.2,MgATP + creatine = MgADP + phosphocreatine + H+,Oryctolagus cuniculus,yes,0.036,0.030,1.2000,0.016667,1.2000,within twofold,"single-study two-sided; independent thermodynamic comparator; rapid-equilibrium random bi-bi"
pre_expansion_core,MDH_pigheart,Malate dehydrogenase,1.1.1.37,(S)-malate + NAD+ = oxaloacetate + NADH + H+,Sus scrofa (pig heart),yes,0.000104,0.000102,1.0196,0.000189,1.0196,within twofold,"single-study two-sided; independent measured equilibrium; ordered bi-bi"
pre_expansion_core,LDH_rabbit_muscle,Lactate dehydrogenase,1.1.1.27,(S)-lactate + NAD+ = pyruvate + NADH + H+,Oryctolagus cuniculus,yes,0.0000181,0.0000262,0.6908,0.069177,1.4475,within twofold,"single-study two-sided; independent measured equilibrium; ordered bi-bi"
pre_expansion_core,AAT_pig_heart,Aspartate aminotransferase,2.6.1.1,L-aspartate + 2-oxoglutarate = oxaloacetate + L-glutamate,Sus scrofa (pig heart),yes,0.161,0.148,1.0878,0.003546,1.0878,within twofold,"single-study two-sided; independent measured equilibrium; ping-pong bi-bi"
pre_expansion_core,FUM_pig_heart,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Sus scrofa (pig heart),yes,4.2,4.20,1.0000,0.000000,1.0000,within twofold,"single-study two-sided; independent calorimetric equilibrium; effective uni-uni"
post_expansion_addition,DPE_Atumefaciens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Agrobacterium tumefaciens,yes,0.415,0.47,0.8830,0.007754,1.1325,within twofold,"single-study two-sided; same-study equilibrium comparator; uni-uni rare-sugar ketose epimerase"
post_expansion_addition,DPE_Cscindens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium scindens,yes,0.135,0.389,0.3470,0.614263,2.8815,2-5-fold,"single-study two-sided; same-study equilibrium comparator; uni-uni rare-sugar ketose epimerase (FLAGGED)"
post_expansion_addition,DPE_Ccellulolyticum,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium cellulolyticum H10,yes,0.336,0.47,0.7149,0.056852,1.3988,within twofold,"single-study two-sided; same-study equilibrium comparator; uni-uni rare-sugar ketose epimerase"
post_expansion_addition,DTE_Cminuta,D-tagatose 3-epimerase,5.1.3.31,D-fructose = D-psicose,Christensenella minuta,yes,0.366,0.47,0.7787,0.031438,1.2842,within twofold,"single-study two-sided; organism-independent equilibrium comparator; uni-uni rare-sugar ketose epimerase"
post_expansion_addition,DTE_Sinorhizobium,D-tagatose 3-epimerase (sDTE),5.1.3.31,D-tagatose = D-sorbose,Sinorhizobium sp.,yes,9.22,2.33,3.9571,1.104897,3.9571,2-5-fold,"single-study two-sided; independent-study equilibrium comparator; uni-uni rare-sugar ketose epimerase (FLAGGED)"


==> anc/code/curated_reactions.csv <==
reaction_id,enzyme,ec_number,reaction,organism,pH,temperature_K,keq_kin,keq_kin_basis,kinetic_source,keq_thermo,thermo_source,comparator_type
PGI_60KAH,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.0,293.15,0.307,reported kinetic K' [F6P]/[G6P] at 293.4 K,Stodeman & Schwarz 2004,0.260,TECRDB 60KAH/LOW (Kahana et al. 1960; Goldberg & Tewari 1995),experimental
PGI_68DYS,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.5,298.20,0.395,reported kinetic K' [F6P]/[G6P] at 298.4 K,Stodeman & Schwarz 2004,0.290,TECRDB 68DYS/NOL (Dyson & Noltmann 1968; Goldberg & Tewari 1995),experimental
TPI,Triosephosphate isomerase,5.3.1.1,D-glyceraldehyde 3-phosphate = dihydroxyacetone phosphate,Gallus gallus (muscle),,303.15,20.4,Haldane (kcat/KM)_GAP / (kcat/KM)_DHAP = (2.56e5/0.47)/(2.59e4/0.97),Putman et al. 1972,22.0,Veech et al. 1969 (311 K),experimental
Mandelate_racemase,Mandelate racemase,5.1.2.2,(S)-mandelate = (R)-mandelate,Pseudomonas putida,7.5,298.15,1.14,Haldane (kcat/KM)_S / (kcat/KM)_R = (447/0.62)/(514/0.81),St Maurice & Bearne 2002,1.000,enantiomer symmetry (equal standard free energies),exact
Proline_racemase,Proline racemase,5.1.1.4,L-proline = D-proline,Clostridium sticklandii,,298.15,1.000,reported kcat/KM equal in both directions (9e5 /M/s),"Fisher, Albery & Knowles 1986",1.000,enantiomer symmetry (equal standard free energies),exact
B_anthracis_RacE2,Glutamate racemase RacE2,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,1.28378,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (38/3.7)/(1.6/0.20),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact
B_anthracis_RacE1,Glutamate racemase RacE1,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,0.510577,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (17.7/8.0)/(3.9/0.90),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact
L_fermenti_GluR,Glutamate racemase,5.1.1.3,L-glutamate = D-glutamate,Lactobacillus fermenti,,,0.799465,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (69/0.33)/(68/0.26),Gallo & Knowles 1993; constants reproduced in May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact
B_bifidum_AspR,Aspartate racemase,5.1.1.13,L-aspartate = D-aspartate,Bifidobacterium bifidum,7.0,303.15,0.973856,Haldane Vmax/KM(L-Asp) / Vmax/KM(D-Asp) = 14.9/15.3,Yamashita et al. 2004 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact
P_aeruginosa_DadX,Alanine racemase DadX,5.1.1.1,L-alanine = D-alanine,Pseudomonas aeruginosa PAO1,,,1.15672,Haldane Vmax/KM(L-Ala) / Vmax/KM(D-Ala) = (155/1.40)/(134/1.40),Strych et al. 2000; BRENDA extraction,1.000,enantiomer symmetry (equal standard free energies),exact
Fumarase_phosphate_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,6.4,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
Fumarase_phosphate_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,6.1,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
Fumarase_phosphate_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,4.6,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
Fumarase_MES_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,16.0,reported kinetic Keq in non-phosphate (MES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
Fumarase_TES_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,19.0,reported kinetic Keq in non-phosphate (TES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
Fumarase_Tris_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,17.0,reported kinetic Keq in non-phosphate (Tris) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated
RPE_CrRPE1,Ribulose-phosphate 3-epimerase,5.1.3.1,D-ribulose 5-phosphate = D-xylulose 5-phosphate,Chlamydomonas reinhardtii,7.9,298.15,1.59,Haldane (kcat/KM)_Ru5P / (kcat/KM)_Xu5P = (273/1.52)/(80.7/0.716),Meloni et al. 2024 Plant Physiol 194:2263-2277 (doi 10.1093/plphys/kiad680),2.2,"Chen et al. 1998 (spinach RPE equilibrium Xu5P:Ru5P = 2.2, pH 8.0, 25 C; epimerization Keq is pH- and organism-independent); cf. Hurwitz & Horecker 1956 (L. pentosus = 1.5)",experimental
RPI_pea,Ribose-5-phosphate isomerase,5.3.1.6,D-ribose 5-phosphate = D-ribulose 5-phosphate,Pisum sativum,7.8,296.15,0.99,Haldane Keq = (Vmax_f*KM_Ru5P)/(Vmax_r*KM_R5P) = 0.99 reported by the authors from Vmax + KM both directions (Skrukrud et al. 1991),Skrukrud et al. 1991 Plant Physiol 97:730-735 (doi 10.1104/pp.97.2.730),0.32,"R5P-favored aldose-ketose equilibrium; literature Keq([Ru5P]/[R5P]) ~0.32-0.40 (Wood 1985, ref 24 of Skrukrud = baseline the authors compared against); pH-independent isomerization. Keq=0.32 (precisely 0.323 at 37C) TERMINAL-PRIMARY-VERIFIED in Axelrod & Jang 1954 (JBC 209:847, CC BY open access): directly measured K([Ru5P]/[R5P]), T-series 0.164/0.264/0.323 at 0/25.5/37C, pH 7.0, two methods. Quoted as 0.323 at 37 by Knowles Pon Pon 1969 (Anal Biochem 29:40-47). Zhang 2003 (PMC2792023) had cited it to Knowles & Pon 1968 (Anal Biochem 24:305) but that is a misattribution (1968 is Sephadex buffer-exchange, no Keq; its 0.30-0.32 is a void-volume fraction). At the 23C kinetic temperature K~0.25 (van't Hoff), so 0.32 is the conservative comparator (condition-matching deepens, not softens, the inconsistency). COMPARATOR-SENSITIVE: formation-energy estimates (Du 2011 PMC3077827, from Goldberg dGf) give Keq~0.62-0.67, under which the record is within twofold not 2-5-fold. Direction (kinetic>thermo) robust across all estimates and author-acknowledged (Skrukrud: 0.99 higher than most literature Keq); primary comparator kept at 0.32 (lowest, most enzyme-specific estimate). Gate-2: independent agent re-audit 2026-06-28 ACCEPT-WITH-NOTE -- band flips to within-twofold only for K'thermo >= 0.495 (i.e. dfG-estimate comparators); robust against all directly-measured values; corroborates the prior RPE/RPI agent audit",experimental
GALE_HvUGE1,UDP-glucose 4-epimerase,5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,Hordeum vulgare (HvUGE1),8.0,298.15,0.40,"Haldane (kcat/KM)_UDP-Glc / (kcat/KM)_UDP-Gal = 220/550 (Zhang et al. 2006 Biochem J Table 3; authors' reported kinetic Keq 0.40; cross-check from kcat,KM central values (11/0.055)/(21/0.040)=0.38)",Zhang et al. 2006 Biochem J 394:115-124 (doi 10.1042/BJ20051329; PMID 16266295),0.30,"same-study equilibrium [UDP-Gal]:[UDP-Glc]=23:77 -> K'=0.30 by HPLC (Zhang et al. 2006, pH 8.0, 25 C; thermodynamic, independent of the kcat/KM used for keq_kin); organism-independent epimerization Keq corroborated by Piller et al. 1983 porcine (JBC 258:10774) K'=0.38 and Lathyrus/plant K'=0.24 (consensus 0.30-0.38)",experimental
GALE_Cjejuni_Gne,UDP-glucose 4-epimerase (bifunctional Gne),5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,"Campylobacter jejuni (Gne, MalE fusion)",8.0,310.15,0.256,"Haldane (kcat/KM)_UDP-Glc / (kcat/KM)_UDP-Gal = (73.95/0.78)/(290.1/0.784) = 0.256; Km(app) UDP-Glc=780 uM and UDP-Gal=784 uM PRIMARY-VERIFIED in the open-access abstract (Bernatchez 2005); kcat 73.95 vs 290.1 s^-1 from BRENDA 2026.1, corroborated by the abstract's reported kcat(UDP-Gal) ~3-4x kcat(UDP-Glc) (BRENDA ratio 3.9x); bifunctional enzyme, UDP-Glc/Gal is the secondary (vs UDP-GlcNAc/GalNAc) activity",Bernatchez et al. 2005 JBC 280:4792-4802 (doi 10.1074/jbc.M407767200; PMID 15509570),0.33,"organism-independent UDP-Glc=UDP-Gal epimerization equilibrium; experimental K' 0.30 (barley, Zhang 2006, pH 8.0) to 0.38 (porcine, Piller et al. 1983 JBC 258:10774); central estimate 0.33; mild T-mismatch (assay 37 C vs comparator ~25 C) negligible for an epimerization; Gne's own epimerization-equilibria studies qualitatively concordant (Bernatchez 2005 abstract)",evaluated
ENO_Kpneumoniae,Enolase,4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Klebsiella pneumoniae,7.8,298.15,5.27,"Haldane (kcat/KM)_2PG / (kcat/KM)_PEP = (52.70/0.425)/(15.47/0.657) = 5.27; all four constants PRIMARY-VERIFIED from Pietkiewicz 2009 Table 1 (KM 2PG 0.425 mM, KM PEP 0.657 mM, kcat 2PG 52.70 s^-1, kcat PEP 15.47 s^-1); initial rates at 25 C in 50 mM imidazole-HCl pH 7.8, 1 mM MgSO4, 0.4 M KCl",Pietkiewicz et al. 2009 Adv Clin Exp Med 18:221-233 (open access; advances.umw.edu.pl/pdf/2009/18/3/221.pdf),5.0,"enolase apparent equilibrium Kapp=[PEP]/[2PG] is strongly condition-dependent (function of pH, Mg2+, and ionic strength; endothermic, rises with T): sourced values span Keq=2.3 (intracellular/physiological) and Keq^o'=3.6 (standard state, ~25 C, I~0) [IUBMB/Mustafa 2006 BAMBED 34:135 Table I], ~5 (rabbit muscle enolase, Krause & Kohl 1969 Eur J Biochem 12:7, with isosbestic point in Mg at pH 7.0), up to ~9 at 37 C (Wold & Ballou 1957 JBC 227:301). Primary comparator=5.0, condition-matched to the assay's high ionic strength (0.4 M KCl) at 25 C; using the standard-state 3.6 would itself be an ionic-strength mismatch. COMPARATOR-SENSITIVE but ROBUST for this record: x is within twofold for any Kapp in 2.64-10.5, i.e. across the whole sourced range except deep-physiological 2.3 (x=2.29).",evaluated
ENO_Hsapiens_muscle,Enolase (muscle beta),4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Homo sapiens (muscle beta-enolase),6.8,298.15,8.46,"Haldane (kcat/KM)_2PG / (kcat/KM)_PEP = (81.68/0.199)/(34.07/0.702) = 8.46; all four constants PRIMARY-VERIFIED from Pietkiewicz 2009 Table 1 (KM 2PG 0.199 mM, KM PEP 0.702 mM, kcat 2PG 81.68 s^-1, kcat PEP 34.07 s^-1); initial rates at 25 C in 50 mM imidazole-HCl pH 6.8, MgSO4, 0.4 M KCl",Pietkiewicz et al. 2009 Adv Clin Exp Med 18:221-233 (open access; advances.umw.edu.pl/pdf/2009/18/3/221.pdf),5.0,"same condition-dependent enolase Kapp as ENO_Kpneumoniae (range 2.3-9 across pH/metal/ionic strength/T; sources: IUBMB/Mustafa 2006 standard 3.6 and physiological 2.3; Krause & Kohl 1969 ~5; Wold & Ballou 1957 ~9 at 37 C). Primary comparator=5.0, condition-matched to 0.4 M KCl, 25 C, pH 6.8 (Krause & Kohl report Kapp~5.1 near this pH): x=1.69, within twofold. COMPARATOR-SENSITIVE (this is the sensitive record of the ENO pair): against the standard textbook Keq^o'=3.6 it is x=2.35 (2-5-fold), and against physiological 2.3 it is x=3.68; within twofold only for Kapp>=4.23. The apparent inconsistency vs the non-ionic-strength-matched 3.6 is itself a condition mismatch, which condition-matching (high salt) resolves. Direction correct (kinetic and thermo both [PEP]/[2PG]).",evaluated
DPE_Atumefaciens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Agrobacterium tumefaciens,8.0,323.15,0.415,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 85/205 = 0.415 (Kim et al. 2006 Table 2 reported kcat/KM in mM^-1 min^-1; cross-check from kcat,KM (2068/24)/(2381/12)=0.434)",Kim et al. 2006 Appl Environ Microbiol 72:981-985 (doi 10.1128/AEM.72.2.981-985.2006; PMID 16461638),0.47,"same-study equilibrium [D-psicose]:[D-fructose]=32:68 -> K'=0.47 by HPLC (Kim et al. 2006; 30 C, approached from five initial ratios in both directions; 33:67 at 40 C so K' nearly T-independent ~0.47-0.49); free-ketose C3 epimerization Keq is organism-independent, corroborated across the DTEase family (C. cellulolyticum 32:68, C. scindens 28:72, R. sphaeroides 23:77, P. cichorii 20:80); mild T-mismatch (kinetics 50 C vs equilibrium 30 C) negligible and conservative for this verdict",experimental
DPE_Cscindens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium scindens,7.5,333.15,0.135,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 8.72/64.5 = 0.135 (Zhang et al. 2013 PLoS ONE; D-psicose kcat 1826.8 min^-1, KM 28.3 mM, kcat/KM 64.5 mM^-1 min^-1; D-fructose kcat/KM 8.72 reported, individual kcat,KM not separately tabulated)",Zhang et al. 2013 PLoS ONE 8(4):e62987 (doi 10.1371/journal.pone.0062987; 2014 erratum doi 10.1371/annotation/4bc8d881-0bee-4ccd-8c1a-f73833589134 corrects a duplicated Fig 2 and the enzyme naming -- kinetics unaffected),0.389,"same-study equilibrium [D-psicose]:[D-fructose]=28:72 -> K'=0.389 (Zhang et al. 2013); free-ketose C3 epimerization Keq organism-independent (carefully-measured consensus ~0.47 from Kim et al. 2006 deepens the discrepancy to ~3.5x); INCONSISTENT (2-5-fold) robustly across comparator 0.389-0.47; the reported D-fructose specificity constant under-predicts psicose formation vs the measured equilibrium. Same enzyme/reaction as DPE_Atumefaciens (consistent), so the discrepancy is in the reported kinetics, not the thermodynamics. Gate-2: independent agent audit 2026-06-28 ACCEPT-WITH-NOTE -- constants reproduced from the primary, band unchanged (2.88x, 2-5-fold); the 2014 erratum is a Fig-2 duplication/naming fix (kinetics unaffected) and the abstract (s^-1) vs body (min^-1) kcat unit label differs but the Haldane is the unit-invariant specificity-constant ratio",experimental
DTE_Cminuta,D-tagatose 3-epimerase (DTE-CM),5.1.3.31,D-fructose = D-psicose,Christensenella minuta,6.0,323.15,0.366,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-allulose = (4230/94.7)/(6572/53.8) = 44.7/122 = 0.366 (Wang et al. 2020 Table 2; reported kcat/KM 45 and 124 mM^-1 min^-1; D-allulose = D-psicose)",Wang et al. 2020 Front Chem 8:622325 (doi 10.3389/fchem.2020.622325),0.47,"free-ketose C3 epimerization equilibrium [D-psicose]:[D-fructose], organism-independent; primary comparator K'=0.47 (carefully measured 32:68, Kim et al. 2006, five initial ratios both directions); same-study C. minuta equilibrium 30:70 (K'=0.43) corroborates; within twofold robustly across 0.43-0.47; mild T-mismatch (kinetics 50 C vs equilibrium 30 C) negligible and conservative",experimental
MPI_Bsubtilis_lribose,Mannose-6-phosphate isomerase (general aldose-ketose isomerase),5.3.1.8,L-ribose = L-ribulose,Bacillus subtilis,7.5,313.15,0.405,"Haldane (kcat/KM)_L-ribose / (kcat/KM)_L-ribulose = 17.6/43.5 = 0.405 (Yeom et al. 2009: L-ribose KM 998 mM, kcat 17595 s^-1, kcat/KM 17.6 [Table 2]; L-ribulose kcat/KM 43.5 [Results]; the text Km(L-ribulose) 849 mM is inconsistent with kcat 3694 and kcat/KM 43.5 -> ~84.9 mM, but the Haldane uses kcat/KM directly so the score is unaffected)",Yeom et al. 2009 Appl Environ Microbiol 75:4705-4710 (doi 10.1128/AEM.00310-09; PMC2708437),0.408,"same-study equilibrium [L-ribulose]:[L-ribose] = 29:71 -> K'=0.408 by HPLC (Yeom et al. 2009 Table 1; five initial ratios 0:100..100:0, 35 C, 0.5 mM Co2+); corroborated by Acinetobacter L-ribose isomerase 70:30; aldose-ketose Keq ~T-independent so the kinetics(40 C)/equilibrium(35 C) mismatch is negligible",experimental
ACN_beefliver,Aconitase (aconitate hydratase),4.2.1.3,citrate = D-threo-isocitrate,"Bos taurus (beef liver, cytoplasmic)",7.7,298.15,0.102,"uni-uni Haldane Keq=[isocitrate]/[citrate]=(Vc(b)*Kb)/(Vb(c)*Kc)=(1.00*34)/(1.66*200)=0.102; single-study relative Vmax citrate->isocitrate Vc(b)=1.00 (reference) and isocitrate->citrate Vb(c)=1.66, Michaelis constants Kc(citrate)=200 uM and Kb(D-isocitrate)=34 uM (Henson & Cleland 1967 abstract + Eq 3); cis-aconitate is the kinetically-detected intermediate so the net citrate<->isocitrate is uni-uni; reproduces the paper's own equilibrium estimate 89.7% citrate / 9.24% isocitrate / 1.03% cis-aconitate",Henson & Cleland 1967 J Biol Chem 242(17):3833-3838 (doi 10.1016/S0021-9258(18)95824-2; CC BY open access),0.077,"[isocitrate]/[citrate] from direct equilibrium measurements; primary comparator 0.077 = mean of the five equilibrium studies compiled in Henson & Cleland 1967 (citrate:isocitrate:cis-aconitate ~88-90 : 6.2-7.7 : 2.9-4.3, i.e. iso/cit 0.069-0.086: Krebs & Eggleston 1943; Eggleston & Krebs 1949; Krebs 1953; Martius & Leonhardt 1943; Thomson et al. 1966); the citrate<->isocitrate isomerization equilibrium is organism-independent and ~pH-independent; corroborated by Goldberg/eQuilibrator dG'o(citrate->isocitrate) ~ +6.4 kJ/mol -> Keq ~0.078 and by Krebs/Bennett 90.9:6.2:2.9 (iso/cit 0.068). ROBUSTLY CONSISTENT: x within twofold across the whole comparator range (x=1.19 at 0.086 to x=1.50 at 0.068). The source itself notes the kinetic method gives somewhat higher isocitrate than equilibrium (keq_kin 0.102 > keq_thermo 0.077) -- an author-acknowledged, mild, within-twofold discrepancy",experimental
ADH_yeast_wt,Alcohol dehydrogenase I (ordered bi-bi),1.1.1.1,ethanol + NAD+ = acetaldehyde + NADH + H+,Saccharomyces cerevisiae,7.3,303.15,0.000230,"ordered bi-bi Haldane K'_eq,kin=(kcat_f/kcat_r)(Kiq*Kp)/(Kia*Kb)=(360/1800)*(0.031*0.74)/(0.950*21)=2.30e-4 (apparent [acetaldehyde][NADH]/[ethanol][NAD+] at pH 7.3; equivalently chemical Keq=K'*[H+]=2.30e-4*5e-8 M=1.15e-11 M=11.5 pM, matching the paper's tabulated 12 pM). Forward V1/Et=360/s (ethanol oxidation), reverse V2/Et=1800/s (acetaldehyde reduction); coenzyme dissociation constants Kia(NAD+)=950 uM and Kiq(NADH)=31 uM; Michaelis Kp(acetaldehyde)=0.74 mM and Kb(ethanol)=21 mM (VERIFIED DIRECTLY against Gould & Plapp 1990 Table I, WT column, primary PDF supplied 2026-06-27; values identical in Plapp et al. 2023 Table 1). Ordered bi-bi requires Kia,Kiq and they cannot be dropped (FREEZE r7); the single study reports them. WT measured forward+reverse at pH 7.3, 30 C (83 mM K-phosphate, 40 mM KCl, 0.25 mM EDTA) in Gould & Plapp 1990; the primary itself prints the Haldane Keq'=12 pM (footnote d: V1*Kp*Kiq*[H+]/(V2*Kb*Kia)) and states it agrees within a factor of 2 with Backlin 1958's 1e-11 M","Gould & Plapp 1990 Biochemistry 29(23):5463-5468 (doi 10.1021/bi00475a009; primary single-study WT ordered bi-bi, pH 7.3, 30 C; Table I VERIFIED DIRECTLY from the primary PDF, 2026-06-27); corroborated by Plapp et al. 2023 Chem Biol Interact 382:110558 (doi 10.1016/j.cbi.2023.110558; Table 1 WT column reproduces the same constants and ordered Haldane Keq=12 pM); ordered bi-bi mechanism established by Wratten & Cleland 1963 Biochemistry 2:935-941 (doi 10.1021/bi00905a007)",0.000196,"Backlin 1958 Acta Chem Scand 12:1279-1285 (doi 10.3891/acta.chem.scand.12-1279): directly-measured equilibrium constant of ethanol+NAD+ = acetaldehyde+NADH+H+, Keq(chem)=9.8 pM (the 'directly determined value' cited by Plapp 2023; Gould & Plapp 1990 round it to 1e-11 M at 30 C); expressed as apparent K'(pH 7.3)=Keq/[H+]=9.8e-12/5e-8 M=1.96e-4 to match the kinetic assay pH. Gould & Plapp 1990 themselves state the Haldane Keq (12 pM) agrees within a factor of 2 with Backlin's value; x=1.17, within twofold",experimental
CK_rabbit_muscle,Creatine kinase (ATP-creatine phosphotransferase; rapid-equilibrium random bi-bi),2.7.3.2,MgATP + creatine = MgADP + phosphocreatine + H+,Oryctolagus cuniculus (rabbit skeletal muscle),8.0,303.15,0.036,"rapid-equilibrium random bi-bi Haldane; authors' published kinetic Keq=3.6e-10 at pH 8.0 (chemical, with H+ allowance for the proton released in the forward direction) stored as apparent K'(pH 8.0)=Keq/[H+]=3.6e-10/1e-8=0.036 (apparent [MgADP][phosphocreatine]/[MgATP][creatine]); curator cross-check from Table 2 constants K'_app=(V2/V1)(Kia*Kb)/(Kiq*Kp)=(0.1/0.204)(0.17*2.9)/(1.2*6.1)=0.033 (=3.3e-10), matching the authors' 3.6e-10 within table rounding so orientation is confirmed. Forward V2=0.1 (phosphocreatine formation), reverse V1=0.204 umole/ug/min (creatine formation); MgADP dissociation Kia=0.17 mM, MgATP dissociation Kiq=1.2 mM, Michaelis Kb(phosphocreatine)=2.9 mM and Kp(creatine)=6.1 mM (Morrison & James 1965 Tables 2-3, VERIFIED DIRECTLY from the primary PDF supplied 2026-06-27). Rapid-equilibrium random (K_M=K_d) so no inhibition constants beyond those reported are needed (FREEZE r7); the fit imposed detailed-balance Kia*Kb=Ka*Kib and Kip*Kq=Kp*Kiq, leaving the single applicable Haldane that the authors compute. Both directions measured at pH 8.0, 30 C, free Mg2+ 1 mM, ionic strength 0.1 (only the buffer species differs fwd/rev: triethanolamine-HCl vs N-ethylmorpholine-HCl, with the authors validating equivalent reverse constants in both), which resolves the FREEZE r7 'forward/reverse pH split' note that predated reading the primary","Morrison & James 1965 Biochem J 97(1):37-52 (doi 10.1042/bj0970037; primary single-study rapid-equilibrium random bi-bi, pH 8.0, 30 C, free Mg2+ 1 mM, ionic strength 0.1; Table 2 + V1,V2 read directly from the primary PDF); mechanism (rapid-equilibrium random with two dead-end complexes) established in the same paper",0.030,"Kuby & Noltmann 1962 (The Enzymes 2nd ed, vol 6, p 515): thermodynamic Keq=3.0e-10 computed from the concentrations of reactants at equilibrium (independent of the kinetic constants), expressed as apparent K'(pH 8.0)=3.0e-10/1e-8=0.030; Morrison & James 1965 cite it as the independent comparator and report 'reasonable agreement' with their kinetic Haldane (3.6e-10). x=0.036/0.030=1.20, within twofold and robust (x stays within twofold for any comparator ~1.8e-10 to 7.2e-10, a wide window because x is near 1); mild Mg2+/condition-matching caveat (CK Keq depends on free Mg2+ and pH), but the authors judged conditions comparable",experimental
DTE_Sinorhizobium,D-tagatose 3-epimerase (sDTE),5.1.3.31,D-tagatose = D-sorbose,Sinorhizobium sp.,8.0,323.15,9.22,"Haldane (kcat/KM)_D-tagatose / (kcat/KM)_D-sorbose = 3.78/0.41 = 9.22 (Zhu et al. 2019 Table 1 reported kcat/KM in s^-1 mM^-1; cross-check from kcat,KM (98.3/26.0)/(34.0/83)=9.23); forward = D-tagatose->D-sorbose, the native EC 5.1.3.31 epimerization; uni-uni (Mn2+ cofactor not consumed); D-sorbose is the low-activity reverse substrate (kcat/KM 0.41, ~19% relative activity, but precisely measured at 0.41 +/- ~0.02)",Zhu et al. 2019 RSC Adv 9:2919-2927 (doi 10.1039/C8RA10029B; open access; full text 2026-06-27),2.33,"[D-sorbose]:[D-tagatose] equilibrium; ketohexose C3 (3,4 cis<->trans) epimerization, organism-independent: D-tagatose is 3,4-cis (less stable), D-sorbose 3,4-trans (favored), equilibrium ~30:70 tagatose:sorbose -> K'=2.33. Measured by Itoh et al. 1994 Biosci Biotechnol Biochem 58:2168-2171 (Pseudomonas sp. ST-24, the original DTEase; 30 C, pH 7.5) and corroborated across the DTEase family. INCONSISTENT (2-5-fold): x=3.96, fold 3.96, C_H=1.10, robust across the plausible comparator range (x=2.3 at 20:80 to 5.0 at 35:65, always >2). Independent comparator (different study from the kinetics); epimerization Keq ~T-independent so the kinetics(50 C)/equilibrium(30 C) mismatch is negligible. The discrepancy localises to sDTE's reported kinetics: its near-isoenergetic congener C. minuta DTEase gives a within-twofold kinetic Haldane, and sDTE turns over the reverse substrate D-sorbose anomalously poorly, so its reported specificity constants over-predict the sorbose-favored equilibrium. Gate-2: independent agent audit 2026-06-28 ACCEPT -- all four constants individually tabulated with SD (D-sorbose kcat 34.0 +/- 0.92 s^-1, not a detection-limit artifact), independent comparator (Itoh 1994); cleanest evidentiary basis of the three flagged records; strict human counter-sign optional",experimental
DPE_Ccellulolyticum,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium cellulolyticum H10,8.0,328.15,0.336,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 62.7/186.4 = 0.336 (Mu et al. 2011 Table 4, this study, 55 C / pH 8.0 / 0.1 mM Co2+; D-fructose kcat 3354.5 min^-1, KM 53.5 mM, kcat/KM 62.7 mM^-1 min^-1; D-psicose kcat 3243.5 min^-1, KM 17.4 mM, kcat/KM 186.4 mM^-1 min^-1; cross-check from kcat,KM (3354.5/53.5)/(3243.5/17.4)=0.336); D-psicose = D-allulose; uni-uni C3 epimerization (Co2+ cofactor not consumed) so the kcat/KM Haldane applies without inhibition constants. Constants VERIFIED DIRECTLY from the primary PDF supplied 2026-06-27",Mu et al. 2011 J Agric Food Chem 59(14):7785-7792 (doi 10.1021/jf201356q; PMID 21663329; primary PDF supplied 2026-06-27),0.47,"same-study equilibrium [D-psicose]:[D-fructose] = 32:68 -> K'=0.47 by HPLC (Mu et al. 2011 Table 2 + Bioconversion section; 55 C, pH 8.0, approached from three initial ratios 0:100/50:50/100:0 -- the SAME temperature and pH as the kinetics, a tight comparator match); free-ketose C3 epimerization Keq is organism-independent (Mu's 32:68 matches A. tumefaciens 32:68, Kim et al. 2006's carefully-measured K'=0.47), corroborated across the DTEase family (C. scindens 28:72, R. sphaeroides 23:77, P. cichorii 20:80). WITHIN TWOFOLD (consistent): x=0.715, fold 1.40, C_H=0.057. Fourth member of the D-fructose<->D-psicose epimerization (caps that reaction at 4 per the diversity plan); same enzyme/reaction as DPE_Atumefaciens (also consistent)",experimental
MDH_pigheart,Malate dehydrogenase (ordered bi-bi),1.1.1.37,(S)-malate + NAD+ = oxaloacetate + NADH + H+,Sus scrofa (pig heart),8.0,298.15,0.000104,"ordered bi-bi Haldane K'_eq,kin=(V_f/V_r)(Kiq*Kp)/(Kia*Kb)=(1e4/3.5e4)(5.1*40)/(700*800)=1.04e-4 (apparent [OAA][NADH]/[malate][NAD+] at pH 8.0; chemical Keq=K'*[H+]=1.04e-12 M, matching R&W's tabulated 1.0-1.18e-12). Forward V_f=1e4 (malate oxidation/DPN reduction), reverse V_r=3.5e4 (OAA reduction/DPNH oxidation), molecular activity min^-1; coenzyme dissociation constants Kia(NAD+)=700 uM (E-DPN) and Kiq(NADH)=5.1 uM (E-DPNH); Michaelis Kb(malate)=800 uM and Kp(OAA)=40 uM -- ALL from Raval & Wolfe 1962 Part II Table V (pig heart, 25 C, pH 8.0, 0.05 M Tris-acetate), VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28. Reproduces R&W's OWN stated kinetic Haldane 1.0e-4 (Part II Table IV, mechanism B-3) and chemical 1.18e-12 (Part III Table II). Ordered bi-bi requires Kia,Kiq and they cannot be dropped (FREEZE r7); R&W report them and INDEPENDENTLY confirm them by product inhibition (Part III: Ki,DPN=920 uM vs E-DPN dissociation 810 uM; Ki,DPNH=5.0 uM vs E-DPNH 5.1 uM). Ordered mechanism (coenzyme binds first; Theorell-Chance, kinetically-insignificant ternary complex) established across Parts II-IV by kinetic-coefficient relations + product inhibition + pH dependence. OAA substrate inhibition (Ki' 5.0 mM, Ki'' 5.7 mM; Part V 1963) sets in only above ~250 uM OAA (>6x Kp=40 uM) and those ranges were excluded when fitting, so it does not bias the Haldane constants.","Raval & Wolfe 1962 Biochemistry 1(2):263-269 (Part II: mechanism + Vf/Vr/KM/Kia/Kiq; doi 10.1021/bi00908a012) and 1(6):1112-1117 (Part III: product inhibition confirming Kia/Kiq; doi 10.1021/bi00912a023); with Part IV 1(6):1118-1123 (pH dependence; doi 10.1021/bi00912a024) and Part V 2(2):220-224 (1963; OAA substrate inhibition; doi 10.1021/bi00902a003). Four primary PDFs supplied 2026-06-28; constants read directly from Part II Table V.",0.000102,"Guynn, Gelberg & Veech 1973 J. Biol. Chem. 248(20):6957-6965 (doi 10.1016/S0021-9258(19)43346-2; CC BY): directly-measured equilibrium constant of malate oxidation Kobs=[OAA][NADH]/([malate][NAD+]), INDEPENDENT of the kinetics (different lab, 11 yr later). Measured at 25 C, pH 7.0: Kobs=1.02 +/- 0.03e-5 (Kobs*[H+]=1.02 +/- 0.03e-12 M); Guynn explicitly find Kobs*[H+] CONSTANT between pH 7.0 and 8.0, so at the kinetic pH 8.0 (25 C) Kobs=1.02e-4 -- no temperature extrapolation (Guynn measured at 25 C directly) and the pH 7->8 shift is justified by their own proton-coupling result. Guynn state their Kobs*[H+] is 'virtually the same as found by ... Ravel and Wolfe' (their ref 30 = R&W Part III) -- an explicit cross-lab confirmation. R&W's OWN same-study equilibrium (1.03e-4 at 25 C/pH 8.0, Part II Table I) also corroborates, as does the ordered mechanism via equilibrium isotope exchange (Silverstein & Sulebele 1969). x=1.02, fold 1.02, within twofold: the cleanest independent two-sided oxidoreductase record and a GENUINE Haldane test (1962 steady-state constants fit with no thermodynamic prior vs an independently measured Keq) -- the antithesis of consistency-by-construction modern global fits.",experimental
LDH_rabbit_muscle,Lactate dehydrogenase (ordered bi-bi),1.1.1.27,(S)-lactate + NAD+ = pyruvate + NADH + H+,Oryctolagus cuniculus (rabbit skeletal muscle),6.8,298.15,0.0000181,"ordered bi-bi Haldane K'_eq,kin = Vf*K_PR/(Vr*K_OL) = 1.81e-5 (apparent [pyruvate][NADH]/[lactate][NAD+] at pH 6.8, 25 C; chemical Keq = K'*[H+] = 1.81e-5*1.585e-7 = 2.87e-12 M). This is Hakala, Glaid & Schwert 1956's OWN computed kinetic Haldane (their Table IV, 25 C: VfKPR/VrKOL = 1.81e-5 vs their same-study observed equilibrium 1.74e-5, x=1.04) using the complex constants K_PR (E.pyruvate.DPNH) and K_OL (E.lactate.DPN) plus the forward/reverse Vmax from a single temperature-series study (pH 6.8, 0.05 M phosphate); ordered bi-bi with coenzyme binding first (Theorell-Chance binary-complex pathway excluded by Hakala). VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28. NOTE: Zewe & Fromm 1962's separate mechanism-study constants give a looser kinetic Haldane (their Eq 2 = 4.85e-5) and they reported a discrepancy against an equilibrium they wrote as 2.19e-4 -- an apparent decimal transcription error for 2.19e-5 (Hakala's pH-6.8 data interpolate to ~2.1e-5 at 28 C); the closure is real once the carefully-determined Hakala constants and the correct comparator are used.","Hakala Glaid & Schwert 1956 J Biol Chem 221:191 (Table IV ordered-bi-bi kinetic Haldane; pH 6.8 temperature series; CC BY open access; primary PDF supplied 2026-06-28)",0.0000262,"Kubowitz & Ott 1943 Biochem Z 314:94: directly-measured equilibrium constant of lactate oxidation (chemical Keq=4.16e-12 M at 25 C, via Hakala's van't Hoff interpolation of Kubowitz & Ott's 20/39 C data), INDEPENDENT of the kinetics (different laboratory, predates Hakala by 13 yr), expressed as apparent K'(pH 6.8)=4.16e-12/1.585e-7=2.62e-5; corroborated by Neilands 1952 (chemical 3.3e-12 -> K'=2.08e-5, x=0.87) and Racker 1950 (4.4e-12 -> K'=2.78e-5, x=0.65), all different labs. x=1.81e-5/2.62e-5=0.69, fold 1.45, within twofold robustly (range 0.65-0.87 across the three independent comparators). A genuine independent two-sided oxidoreductase Haldane test (1956 steady-state constants carry no thermodynamic prior; comparator is a separately-measured Keq).",experimental
AAT_pig_heart,Aspartate aminotransferase (ping-pong bi-bi),2.6.1.1,L-aspartate + 2-oxoglutarate = oxaloacetate + L-glutamate,Sus scrofa (pig heart),7.4,299.15,0.161,"ping-pong (substituted-enzyme) bi-bi Haldane. Velick & Vavra 1962 Table II: K_asp=0.9, K_2OG=0.1, K_glu=4, K_OAA=0.04 mM and V_r/V_f=5/1.5 (pH 7.4, 26 C, 0.04 M arsenate). The Vmax-squared ping-pong Haldane for the written direction (L-aspartate + 2-oxoglutarate -> oxaloacetate + L-glutamate) is apparent K' = [OAA][glutamate]/([aspartate][2-oxoglutarate]) = (V_f/V_r)^2 (K_OAA*K_glu)/(K_asp*K_2OG) = (1.5/5)^2*(0.04*4)/(0.9*0.1) = 0.161; equivalently the aspartate-forming direction Velick & Vavra tabulate is [2-oxoglutarate][aspartate]/([glutamate][OAA]) = 6.2 = 1/0.161 (they compute this 6.2 themselves and note the squared Vf,Vr dependence makes the Haldane a sensitive mechanism criterion). Ping-pong bi-bi (binary complexes only; the PLP/PMP coenzyme is non-dissociable). Transamination releases no proton, so the apparent K is pH-independent (Velick & Vavra: no maximal-velocity pH dependence pH 6-9). VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28.","Velick & Vavra 1962 J Biol Chem 237:2109 (ping-pong bi-bi steady-state kinetics both directions; pH 7.4, 26 C; CC BY open access; primary PDF supplied 2026-06-28)",0.148,"Krebs 1953 Biochem J 54:82 directly measured the glutamic-aspartic transamination equilibrium [2-oxoglutarate][L-aspartate]/([L-glutamate][oxaloacetate]) = 6.74 at 25 C (INDEPENDENT of the kinetics; equivalently apparent K' = 0.148 for the written L-aspartate + 2-oxoglutarate -> oxaloacetate + L-glutamate direction); corroborated by Nisonoff, Barnes & Enns 1953 J Biol Chem 204:957 (the comparators Velick & Vavra cite, ~6.5-7). x=0.161/0.148=1.09, fold 1.09, within twofold. A genuine independent two-sided transferase Haldane test and the only ping-pong record in the backbone (adds the third canonical bi-bi mechanism class).",experimental
FUM_pig_heart,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Sus scrofa (pig heart),7.4,298.15,4.2,"effective uni-uni Haldane K' = (V_f/V_m)(K_malate/K_fumarate) = 1.19*(4.81/1.37) = 4.18 ~ 4.2 (apparent [malate]/[fumarate]); Bock & Alberty 1953: K_malate=4.81+/-0.28 mM, K_fumarate=1.37+/-0.14 mM, V_f/V_m=1.19+/-0.03 (fumarate->malate over malate->fumarate), pH 7.4, 25 C, 0.05 M phosphate; the authors set out explicitly to TEST the Haldane relation and report K'_kin=4.2+/-0.4. Water is held constant so the net reaction is effective uni-uni; the apparent K'=[malate]/[fumarate] is pH-independent above pH 7. VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28.","Bock & Alberty 1953 J Am Chem Soc 75:1921 (the original effective-uni-uni Haldane test; pH 7.4, 25 C; primary PDF supplied 2026-06-28)",4.20,"Gajewski, Goldberg & Steckler 1985 Biophys Chem 22:187: NIST direct calorimetric/equilibrium measurement K=4.20+/-0.05 (I=0, 25 C), INDEPENDENT of the kinetics (different laboratory, 32 yr later); corroborated by Bock & Alberty's OWN same-study spectrophotometric equilibrium 4.45 (pH 7.3, 25 C) and by Krebs 1953 (4.43). x=4.2/4.20=1.00, fold 1.00, within twofold -- a clean genuine independent two-sided hydratase Haldane test, distinct from the buffer-sensitivity Genda et al. 2006 exploratory rows (different organism and study).",experimental


==> anc/code/curated_reactions_scored.csv <==
reaction_id,enzyme,ec_number,reaction,organism,pH,temperature_K,keq_kin,keq_kin_basis,kinetic_source,keq_thermo,thermo_source,comparator_type,x,C_haldane,fold_error,consistency_class
PGI_60KAH,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.0,293.15,0.307,reported kinetic K' [F6P]/[G6P] at 293.4 K,Stodeman & Schwarz 2004,0.260,TECRDB 60KAH/LOW (Kahana et al. 1960; Goldberg & Tewari 1995),experimental,1.1807692307692308,0.013837384114256945,1.1807692307692308,within twofold
PGI_68DYS,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.5,298.20,0.395,reported kinetic K' [F6P]/[G6P] at 298.4 K,Stodeman & Schwarz 2004,0.290,TECRDB 68DYS/NOL (Dyson & Noltmann 1968; Goldberg & Tewari 1995),experimental,1.3620689655172415,0.04812309035355744,1.3620689655172415,within twofold
TPI,Triosephosphate isomerase,5.3.1.1,D-glyceraldehyde 3-phosphate = dihydroxyacetone phosphate,Gallus gallus (muscle),,303.15,20.4,Haldane (kcat/KM)_GAP / (kcat/KM)_DHAP = (2.56e5/0.47)/(2.59e4/0.97),Putman et al. 1972,22.0,Veech et al. 1969 (311 K),experimental,0.9272727272727272,0.002852049910873511,1.0784313725490196,within twofold
Mandelate_racemase,Mandelate racemase,5.1.2.2,(S)-mandelate = (R)-mandelate,Pseudomonas putida,7.5,298.15,1.14,Haldane (kcat/KM)_S / (kcat/KM)_R = (447/0.62)/(514/0.81),St Maurice & Bearne 2002,1.000,enantiomer symmetry (equal standard free energies),exact,1.14,0.008596491228070047,1.14,within twofold
Proline_racemase,Proline racemase,5.1.1.4,L-proline = D-proline,Clostridium sticklandii,,298.15,1.000,reported kcat/KM equal in both directions (9e5 /M/s),"Fisher, Albery & Knowles 1986",1.000,enantiomer symmetry (equal standard free energies),exact,1.0,0.0,1.0,within twofold
B_anthracis_RacE2,Glutamate racemase RacE2,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,1.28378,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (38/3.7)/(1.6/0.20),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,1.28378,0.03136483213634733,1.28378,within twofold
B_anthracis_RacE1,Glutamate racemase RacE1,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,0.510577,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (17.7/8.0)/(3.9/0.90),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.510577,0.23457272157676523,1.9585684431535304,within twofold
L_fermenti_GluR,Glutamate racemase,5.1.1.3,L-glutamate = D-glutamate,Lactobacillus fermenti,,,0.799465,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (69/0.33)/(68/0.26),Gallo & Knowles 1993; constants reproduced in May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.799465,0.025150748453653282,1.2508364969073067,within twofold
B_bifidum_AspR,Aspartate racemase,5.1.1.13,L-aspartate = D-aspartate,Bifidobacterium bifidum,7.0,303.15,0.973856,Haldane Vmax/KM(L-Asp) / Vmax/KM(D-Asp) = 14.9/15.3,Yamashita et al. 2004 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.973856,0.00035092905727340806,1.0268458581145468,within twofold
P_aeruginosa_DadX,Alanine racemase DadX,5.1.1.1,L-alanine = D-alanine,Pseudomonas aeruginosa PAO1,,,1.15672,Haldane Vmax/KM(L-Ala) / Vmax/KM(D-Ala) = (155/1.40)/(134/1.40),Strych et al. 2000; BRENDA extraction,1.000,enantiomer symmetry (equal standard free energies),exact,1.15672,0.010616725914655234,1.15672,within twofold
Fumarase_phosphate_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,6.4,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.5238095238095237,0.09002976190476186,1.5238095238095237,within twofold
Fumarase_phosphate_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,6.1,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.4523809523809523,0.07045277127244343,1.4523809523809523,within twofold
Fumarase_phosphate_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,4.6,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.0952380952380951,0.0041407867494824835,1.0952380952380951,within twofold
Fumarase_MES_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,16.0,reported kinetic Keq in non-phosphate (MES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,3.8095238095238093,1.0360119047619047,3.8095238095238093,2-5-fold
Fumarase_TES_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,19.0,reported kinetic Keq in non-phosphate (TES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,4.523809523809524,1.3724310776942357,4.523809523809524,2-5-fold
Fumarase_Tris_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,17.0,reported kinetic Keq in non-phosphate (Tris) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,4.0476190476190474,1.1473389355742296,4.0476190476190474,2-5-fold
RPE_CrRPE1,Ribulose-phosphate 3-epimerase,5.1.3.1,D-ribulose 5-phosphate = D-xylulose 5-phosphate,Chlamydomonas reinhardtii,7.9,298.15,1.59,Haldane (kcat/KM)_Ru5P / (kcat/KM)_Xu5P = (273/1.52)/(80.7/0.716),Meloni et al. 2024 Plant Physiol 194:2263-2277 (doi 10.1093/plphys/kiad680),2.2,"Chen et al. 1998 (spinach RPE equilibrium Xu5P:Ru5P = 2.2, pH 8.0, 25 C; epimerization Keq is pH- and organism-independent); cf. Hurwitz & Horecker 1956 (L. pentosus = 1.5)",experimental,0.7227272727272727,0.05318753573470558,1.3836477987421385,within twofold
RPI_pea,Ribose-5-phosphate isomerase,5.3.1.6,D-ribose 5-phosphate = D-ribulose 5-phosphate,Pisum sativum,7.8,296.15,0.99,Haldane Keq = (Vmax_f*KM_Ru5P)/(Vmax_r*KM_R5P) = 0.99 reported by the authors from Vmax + KM both directions (Skrukrud et al. 1991),Skrukrud et al. 1991 Plant Physiol 97:730-735 (doi 10.1104/pp.97.2.730),0.32,"R5P-favored aldose-ketose equilibrium; literature Keq([Ru5P]/[R5P]) ~0.32-0.40 (Wood 1985, ref 24 of Skrukrud = baseline the authors compared against); pH-independent isomerization. Keq=0.32 (precisely 0.323 at 37C) TERMINAL-PRIMARY-VERIFIED in Axelrod & Jang 1954 (JBC 209:847, CC BY open access): directly measured K([Ru5P]/[R5P]), T-series 0.164/0.264/0.323 at 0/25.5/37C, pH 7.0, two methods. Quoted as 0.323 at 37 by Knowles Pon Pon 1969 (Anal Biochem 29:40-47). Zhang 2003 (PMC2792023) had cited it to Knowles & Pon 1968 (Anal Biochem 24:305) but that is a misattribution (1968 is Sephadex buffer-exchange, no Keq; its 0.30-0.32 is a void-volume fraction). At the 23C kinetic temperature K~0.25 (van't Hoff), so 0.32 is the conservative comparator (condition-matching deepens, not softens, the inconsistency). COMPARATOR-SENSITIVE: formation-energy estimates (Du 2011 PMC3077827, from Goldberg dGf) give Keq~0.62-0.67, under which the record is within twofold not 2-5-fold. Direction (kinetic>thermo) robust across all estimates and author-acknowledged (Skrukrud: 0.99 higher than most literature Keq); primary comparator kept at 0.32 (lowest, most enzyme-specific estimate). Gate-2: independent agent re-audit 2026-06-28 ACCEPT-WITH-NOTE -- band flips to within-twofold only for K'thermo >= 0.495 (i.e. dfG-estimate comparators); robust against all directly-measured values; corroborates the prior RPE/RPI agent audit",experimental,3.09375,0.7084911616161615,3.09375,2-5-fold
GALE_HvUGE1,UDP-glucose 4-epimerase,5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,Hordeum vulgare (HvUGE1),8.0,298.15,0.40,"Haldane (kcat/KM)_UDP-Glc / (kcat/KM)_UDP-Gal = 220/550 (Zhang et al. 2006 Biochem J Table 3; authors' reported kinetic Keq 0.40; cross-check from kcat,KM central values (11/0.055)/(21/0.040)=0.38)",Zhang et al. 2006 Biochem J 394:115-124 (doi 10.1042/BJ20051329; PMID 16266295),0.30,"same-study equilibrium [UDP-Gal]:[UDP-Glc]=23:77 -> K'=0.30 by HPLC (Zhang et al. 2006, pH 8.0, 25 C; thermodynamic, independent of the kcat/KM used for keq_kin); organism-independent epimerization Keq corroborated by Piller et al. 1983 porcine (JBC 258:10774) K'=0.38 and Lathyrus/plant K'=0.24 (consensus 0.30-0.38)",experimental,1.3333333333333335,0.04166666666666674,1.3333333333333335,within twofold
GALE_Cjejuni_Gne,UDP-glucose 4-epimerase (bifunctional Gne),5.1.3.2,UDP-alpha-D-glucose = UDP-alpha-D-galactose,"Campylobacter jejuni (Gne, MalE fusion)",8.0,310.15,0.256,"Haldane (kcat/KM)_UDP-Glc / (kcat/KM)_UDP-Gal = (73.95/0.78)/(290.1/0.784) = 0.256; Km(app) UDP-Glc=780 uM and UDP-Gal=784 uM PRIMARY-VERIFIED in the open-access abstract (Bernatchez 2005); kcat 73.95 vs 290.1 s^-1 from BRENDA 2026.1, corroborated by the abstract's reported kcat(UDP-Gal) ~3-4x kcat(UDP-Glc) (BRENDA ratio 3.9x); bifunctional enzyme, UDP-Glc/Gal is the secondary (vs UDP-GlcNAc/GalNAc) activity",Bernatchez et al. 2005 JBC 280:4792-4802 (doi 10.1074/jbc.M407767200; PMID 15509570),0.33,"organism-independent UDP-Glc=UDP-Gal epimerization equilibrium; experimental K' 0.30 (barley, Zhang 2006, pH 8.0) to 0.38 (porcine, Piller et al. 1983 JBC 258:10774); central estimate 0.33; mild T-mismatch (assay 37 C vs comparator ~25 C) negligible for an epimerization; Gne's own epimerization-equilibria studies qualitatively concordant (Bernatchez 2005 abstract)",evaluated,0.7757575757575758,0.032410037878787934,1.2890625,within twofold
ENO_Kpneumoniae,Enolase,4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Klebsiella pneumoniae,7.8,298.15,5.27,"Haldane (kcat/KM)_2PG / (kcat/KM)_PEP = (52.70/0.425)/(15.47/0.657) = 5.27; all four constants PRIMARY-VERIFIED from Pietkiewicz 2009 Table 1 (KM 2PG 0.425 mM, KM PEP 0.657 mM, kcat 2PG 52.70 s^-1, kcat PEP 15.47 s^-1); initial rates at 25 C in 50 mM imidazole-HCl pH 7.8, 1 mM MgSO4, 0.4 M KCl",Pietkiewicz et al. 2009 Adv Clin Exp Med 18:221-233 (open access; advances.umw.edu.pl/pdf/2009/18/3/221.pdf),5.0,"enolase apparent equilibrium Kapp=[PEP]/[2PG] is strongly condition-dependent (function of pH, Mg2+, and ionic strength; endothermic, rises with T): sourced values span Keq=2.3 (intracellular/physiological) and Keq^o'=3.6 (standard state, ~25 C, I~0) [IUBMB/Mustafa 2006 BAMBED 34:135 Table I], ~5 (rabbit muscle enolase, Krause & Kohl 1969 Eur J Biochem 12:7, with isosbestic point in Mg at pH 7.0), up to ~9 at 37 C (Wold & Ballou 1957 JBC 227:301). Primary comparator=5.0, condition-matched to the assay's high ionic strength (0.4 M KCl) at 25 C; using the standard-state 3.6 would itself be an ionic-strength mismatch. COMPARATOR-SENSITIVE but ROBUST for this record: x is within twofold for any Kapp in 2.64-10.5, i.e. across the whole sourced range except deep-physiological 2.3 (x=2.29).",evaluated,1.0539999999999998,0.0013833017077797827,1.0539999999999998,within twofold
ENO_Hsapiens_muscle,Enolase (muscle beta),4.2.1.11,2-phospho-D-glycerate = phosphoenolpyruvate + H2O,Homo sapiens (muscle beta-enolase),6.8,298.15,8.46,"Haldane (kcat/KM)_2PG / (kcat/KM)_PEP = (81.68/0.199)/(34.07/0.702) = 8.46; all four constants PRIMARY-VERIFIED from Pietkiewicz 2009 Table 1 (KM 2PG 0.199 mM, KM PEP 0.702 mM, kcat 2PG 81.68 s^-1, kcat PEP 34.07 s^-1); initial rates at 25 C in 50 mM imidazole-HCl pH 6.8, MgSO4, 0.4 M KCl",Pietkiewicz et al. 2009 Adv Clin Exp Med 18:221-233 (open access; advances.umw.edu.pl/pdf/2009/18/3/221.pdf),5.0,"same condition-dependent enolase Kapp as ENO_Kpneumoniae (range 2.3-9 across pH/metal/ionic strength/T; sources: IUBMB/Mustafa 2006 standard 3.6 and physiological 2.3; Krause & Kohl 1969 ~5; Wold & Ballou 1957 ~9 at 37 C). Primary comparator=5.0, condition-matched to 0.4 M KCl, 25 C, pH 6.8 (Krause & Kohl report Kapp~5.1 near this pH): x=1.69, within twofold. COMPARATOR-SENSITIVE (this is the sensitive record of the ENO pair): against the standard textbook Keq^o'=3.6 it is x=2.35 (2-5-fold), and against physiological 2.3 it is x=3.68; within twofold only for Kapp>=4.23. The apparent inconsistency vs the non-ionic-strength-matched 3.6 is itself a condition mismatch, which condition-matching (high salt) resolves. Direction correct (kinetic and thermo both [PEP]/[2PG]).",evaluated,1.6920000000000002,0.14150827423167867,1.6920000000000002,within twofold
DPE_Atumefaciens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Agrobacterium tumefaciens,8.0,323.15,0.415,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 85/205 = 0.415 (Kim et al. 2006 Table 2 reported kcat/KM in mM^-1 min^-1; cross-check from kcat,KM (2068/24)/(2381/12)=0.434)",Kim et al. 2006 Appl Environ Microbiol 72:981-985 (doi 10.1128/AEM.72.2.981-985.2006; PMID 16461638),0.47,"same-study equilibrium [D-psicose]:[D-fructose]=32:68 -> K'=0.47 by HPLC (Kim et al. 2006; 30 C, approached from five initial ratios in both directions; 33:67 at 40 C so K' nearly T-independent ~0.47-0.49); free-ketose C3 epimerization Keq is organism-independent, corroborated across the DTEase family (C. cellulolyticum 32:68, C. scindens 28:72, R. sphaeroides 23:77, P. cichorii 20:80); mild T-mismatch (kinetics 50 C vs equilibrium 30 C) negligible and conservative for this verdict",experimental,0.8829787234042553,0.007754421943091616,1.1325301204819278,within twofold
DPE_Cscindens,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium scindens,7.5,333.15,0.135,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 8.72/64.5 = 0.135 (Zhang et al. 2013 PLoS ONE; D-psicose kcat 1826.8 min^-1, KM 28.3 mM, kcat/KM 64.5 mM^-1 min^-1; D-fructose kcat/KM 8.72 reported, individual kcat,KM not separately tabulated)",Zhang et al. 2013 PLoS ONE 8(4):e62987 (doi 10.1371/journal.pone.0062987; 2014 erratum doi 10.1371/annotation/4bc8d881-0bee-4ccd-8c1a-f73833589134 corrects a duplicated Fig 2 and the enzyme naming -- kinetics unaffected),0.389,"same-study equilibrium [D-psicose]:[D-fructose]=28:72 -> K'=0.389 (Zhang et al. 2013); free-ketose C3 epimerization Keq organism-independent (carefully-measured consensus ~0.47 from Kim et al. 2006 deepens the discrepancy to ~3.5x); INCONSISTENT (2-5-fold) robustly across comparator 0.389-0.47; the reported D-fructose specificity constant under-predicts psicose formation vs the measured equilibrium. Same enzyme/reaction as DPE_Atumefaciens (consistent), so the discrepancy is in the reported kinetics, not the thermodynamics. Gate-2: independent agent audit 2026-06-28 ACCEPT-WITH-NOTE -- constants reproduced from the primary, band unchanged (2.88x, 2-5-fold); the 2014 erratum is a Fig-2 duplication/naming fix (kinetics unaffected) and the abstract (s^-1) vs body (min^-1) kcat unit label differs but the Haldane is the unit-invariant specificity-constant ratio",experimental,0.34704370179948585,0.6142625916404838,2.8814814814814818,2-5-fold
DTE_Cminuta,D-tagatose 3-epimerase (DTE-CM),5.1.3.31,D-fructose = D-psicose,Christensenella minuta,6.0,323.15,0.366,Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-allulose = (4230/94.7)/(6572/53.8) = 44.7/122 = 0.366 (Wang et al. 2020 Table 2; reported kcat/KM 45 and 124 mM^-1 min^-1; D-allulose = D-psicose),Wang et al. 2020 Front Chem 8:622325 (doi 10.3389/fchem.2020.622325),0.47,"free-ketose C3 epimerization equilibrium [D-psicose]:[D-fructose], organism-independent; primary comparator K'=0.47 (carefully measured 32:68, Kim et al. 2006, five initial ratios both directions); same-study C. minuta equilibrium 30:70 (K'=0.43) corroborates; within twofold robustly across 0.43-0.47; mild T-mismatch (kinetics 50 C vs equilibrium 30 C) negligible and conservative",experimental,0.7787234042553192,0.03143820485990001,1.2841530054644807,within twofold
MPI_Bsubtilis_lribose,Mannose-6-phosphate isomerase (general aldose-ketose isomerase),5.3.1.8,L-ribose = L-ribulose,Bacillus subtilis,7.5,313.15,0.405,"Haldane (kcat/KM)_L-ribose / (kcat/KM)_L-ribulose = 17.6/43.5 = 0.405 (Yeom et al. 2009: L-ribose KM 998 mM, kcat 17595 s^-1, kcat/KM 17.6 [Table 2]; L-ribulose kcat/KM 43.5 [Results]; the text Km(L-ribulose) 849 mM is inconsistent with kcat 3694 and kcat/KM 43.5 -> ~84.9 mM, but the Haldane uses kcat/KM directly so the score is unaffected)",Yeom et al. 2009 Appl Environ Microbiol 75:4705-4710 (doi 10.1128/AEM.00310-09; PMC2708437),0.408,"same-study equilibrium [L-ribulose]:[L-ribose] = 29:71 -> K'=0.408 by HPLC (Yeom et al. 2009 Table 1; five initial ratios 0:100..100:0, 35 C, 0.5 mM Co2+); corroborated by Acinetobacter L-ribose isomerase 70:30; aldose-ketose Keq ~T-independent so the kinetics(40 C)/equilibrium(35 C) mismatch is negligible",experimental,0.9926470588235295,2.7233115468483504e-05,1.0074074074074073,within twofold
ACN_beefliver,Aconitase (aconitate hydratase),4.2.1.3,citrate = D-threo-isocitrate,"Bos taurus (beef liver, cytoplasmic)",7.7,298.15,0.102,"uni-uni Haldane Keq=[isocitrate]/[citrate]=(Vc(b)*Kb)/(Vb(c)*Kc)=(1.00*34)/(1.66*200)=0.102; single-study relative Vmax citrate->isocitrate Vc(b)=1.00 (reference) and isocitrate->citrate Vb(c)=1.66, Michaelis constants Kc(citrate)=200 uM and Kb(D-isocitrate)=34 uM (Henson & Cleland 1967 abstract + Eq 3); cis-aconitate is the kinetically-detected intermediate so the net citrate<->isocitrate is uni-uni; reproduces the paper's own equilibrium estimate 89.7% citrate / 9.24% isocitrate / 1.03% cis-aconitate",Henson & Cleland 1967 J Biol Chem 242(17):3833-3838 (doi 10.1016/S0021-9258(18)95824-2; CC BY open access),0.077,"[isocitrate]/[citrate] from direct equilibrium measurements; primary comparator 0.077 = mean of the five equilibrium studies compiled in Henson & Cleland 1967 (citrate:isocitrate:cis-aconitate ~88-90 : 6.2-7.7 : 2.9-4.3, i.e. iso/cit 0.069-0.086: Krebs & Eggleston 1943; Eggleston & Krebs 1949; Krebs 1953; Martius & Leonhardt 1943; Thomson et al. 1966); the citrate<->isocitrate isomerization equilibrium is organism-independent and ~pH-independent; corroborated by Goldberg/eQuilibrator dG'o(citrate->isocitrate) ~ +6.4 kJ/mol -> Keq ~0.078 and by Krebs/Bennett 90.9:6.2:2.9 (iso/cit 0.068). ROBUSTLY CONSISTENT: x within twofold across the whole comparator range (x=1.19 at 0.086 to x=1.50 at 0.068). The source itself notes the kinetic method gives somewhat higher isocitrate than equilibrium (keq_kin 0.102 > keq_thermo 0.077) -- an author-acknowledged, mild, within-twofold discrepancy",experimental,1.3246753246753247,0.0397886427298193,1.3246753246753247,within twofold
ADH_yeast_wt,Alcohol dehydrogenase I (ordered bi-bi),1.1.1.1,ethanol + NAD+ = acetaldehyde + NADH + H+,Saccharomyces cerevisiae,7.3,303.15,0.000230,"ordered bi-bi Haldane K'_eq,kin=(kcat_f/kcat_r)(Kiq*Kp)/(Kia*Kb)=(360/1800)*(0.031*0.74)/(0.950*21)=2.30e-4 (apparent [acetaldehyde][NADH]/[ethanol][NAD+] at pH 7.3; equivalently chemical Keq=K'*[H+]=2.30e-4*5e-8 M=1.15e-11 M=11.5 pM, matching the paper's tabulated 12 pM). Forward V1/Et=360/s (ethanol oxidation), reverse V2/Et=1800/s (acetaldehyde reduction); coenzyme dissociation constants Kia(NAD+)=950 uM and Kiq(NADH)=31 uM; Michaelis Kp(acetaldehyde)=0.74 mM and Kb(ethanol)=21 mM (VERIFIED DIRECTLY against Gould & Plapp 1990 Table I, WT column, primary PDF supplied 2026-06-27; values identical in Plapp et al. 2023 Table 1). Ordered bi-bi requires Kia,Kiq and they cannot be dropped (FREEZE r7); the single study reports them. WT measured forward+reverse at pH 7.3, 30 C (83 mM K-phosphate, 40 mM KCl, 0.25 mM EDTA) in Gould & Plapp 1990; the primary itself prints the Haldane Keq'=12 pM (footnote d: V1*Kp*Kiq*[H+]/(V2*Kb*Kia)) and states it agrees within a factor of 2 with Backlin 1958's 1e-11 M","Gould & Plapp 1990 Biochemistry 29(23):5463-5468 (doi 10.1021/bi00475a009; primary single-study WT ordered bi-bi, pH 7.3, 30 C; Table I VERIFIED DIRECTLY from the primary PDF, 2026-06-27); corroborated by Plapp et al. 2023 Chem Biol Interact 382:110558 (doi 10.1016/j.cbi.2023.110558; Table 1 WT column reproduces the same constants and ordered Haldane Keq=12 pM); ordered bi-bi mechanism established by Wratten & Cleland 1963 Biochemistry 2:935-941 (doi 10.1021/bi00905a007)",0.000196,"Backlin 1958 Acta Chem Scand 12:1279-1285 (doi 10.3891/acta.chem.scand.12-1279): directly-measured equilibrium constant of ethanol+NAD+ = acetaldehyde+NADH+H+, Keq(chem)=9.8 pM (the 'directly determined value' cited by Plapp 2023; Gould & Plapp 1990 round it to 1e-11 M at 30 C); expressed as apparent K'(pH 7.3)=Keq/[H+]=9.8e-12/5e-8 M=1.96e-4 to match the kinetic assay pH. Gould & Plapp 1990 themselves state the Haldane Keq (12 pM) agrees within a factor of 2 with Backlin's value; x=1.17, within twofold",experimental,1.1734693877551021,0.012821650399290174,1.1734693877551021,within twofold
CK_rabbit_muscle,Creatine kinase (ATP-creatine phosphotransferase; rapid-equilibrium random bi-bi),2.7.3.2,MgATP + creatine = MgADP + phosphocreatine + H+,Oryctolagus cuniculus (rabbit skeletal muscle),8.0,303.15,0.036,"rapid-equilibrium random bi-bi Haldane; authors' published kinetic Keq=3.6e-10 at pH 8.0 (chemical, with H+ allowance for the proton released in the forward direction) stored as apparent K'(pH 8.0)=Keq/[H+]=3.6e-10/1e-8=0.036 (apparent [MgADP][phosphocreatine]/[MgATP][creatine]); curator cross-check from Table 2 constants K'_app=(V2/V1)(Kia*Kb)/(Kiq*Kp)=(0.1/0.204)(0.17*2.9)/(1.2*6.1)=0.033 (=3.3e-10), matching the authors' 3.6e-10 within table rounding so orientation is confirmed. Forward V2=0.1 (phosphocreatine formation), reverse V1=0.204 umole/ug/min (creatine formation); MgADP dissociation Kia=0.17 mM, MgATP dissociation Kiq=1.2 mM, Michaelis Kb(phosphocreatine)=2.9 mM and Kp(creatine)=6.1 mM (Morrison & James 1965 Tables 2-3, VERIFIED DIRECTLY from the primary PDF supplied 2026-06-27). Rapid-equilibrium random (K_M=K_d) so no inhibition constants beyond those reported are needed (FREEZE r7); the fit imposed detailed-balance Kia*Kb=Ka*Kib and Kip*Kq=Kp*Kiq, leaving the single applicable Haldane that the authors compute. Both directions measured at pH 8.0, 30 C, free Mg2+ 1 mM, ionic strength 0.1 (only the buffer species differs fwd/rev: triethanolamine-HCl vs N-ethylmorpholine-HCl, with the authors validating equivalent reverse constants in both), which resolves the FREEZE r7 'forward/reverse pH split' note that predated reading the primary","Morrison & James 1965 Biochem J 97(1):37-52 (doi 10.1042/bj0970037; primary single-study rapid-equilibrium random bi-bi, pH 8.0, 30 C, free Mg2+ 1 mM, ionic strength 0.1; Table 2 + V1,V2 read directly from the primary PDF); mechanism (rapid-equilibrium random with two dead-end complexes) established in the same paper",0.030,"Kuby & Noltmann 1962 (The Enzymes 2nd ed, vol 6, p 515): thermodynamic Keq=3.0e-10 computed from the concentrations of reactants at equilibrium (independent of the kinetic constants), expressed as apparent K'(pH 8.0)=3.0e-10/1e-8=0.030; Morrison & James 1965 cite it as the independent comparator and report 'reasonable agreement' with their kinetic Haldane (3.6e-10). x=0.036/0.030=1.20, within twofold and robust (x stays within twofold for any comparator ~1.8e-10 to 7.2e-10, a wide window because x is near 1); mild Mg2+/condition-matching caveat (CK Keq depends on free Mg2+ and pH), but the authors judged conditions comparable",experimental,1.2,0.016666666666666607,1.2,within twofold
DTE_Sinorhizobium,D-tagatose 3-epimerase (sDTE),5.1.3.31,D-tagatose = D-sorbose,Sinorhizobium sp.,8.0,323.15,9.22,"Haldane (kcat/KM)_D-tagatose / (kcat/KM)_D-sorbose = 3.78/0.41 = 9.22 (Zhu et al. 2019 Table 1 reported kcat/KM in s^-1 mM^-1; cross-check from kcat,KM (98.3/26.0)/(34.0/83)=9.23); forward = D-tagatose->D-sorbose, the native EC 5.1.3.31 epimerization; uni-uni (Mn2+ cofactor not consumed); D-sorbose is the low-activity reverse substrate (kcat/KM 0.41, ~19% relative activity, but precisely measured at 0.41 +/- ~0.02)",Zhu et al. 2019 RSC Adv 9:2919-2927 (doi 10.1039/C8RA10029B; open access; full text 2026-06-27),2.33,"[D-sorbose]:[D-tagatose] equilibrium; ketohexose C3 (3,4 cis<->trans) epimerization, organism-independent: D-tagatose is 3,4-cis (less stable), D-sorbose 3,4-trans (favored), equilibrium ~30:70 tagatose:sorbose -> K'=2.33. Measured by Itoh et al. 1994 Biosci Biotechnol Biochem 58:2168-2171 (Pseudomonas sp. ST-24, the original DTEase; 30 C, pH 7.5) and corroborated across the DTEase family. INCONSISTENT (2-5-fold): x=3.96, fold 3.96, C_H=1.10, robust across the plausible comparator range (x=2.3 at 20:80 to 5.0 at 35:65, always >2). Independent comparator (different study from the kinetics); epimerization Keq ~T-independent so the kinetics(50 C)/equilibrium(30 C) mismatch is negligible. The discrepancy localises to sDTE's reported kinetics: its near-isoenergetic congener C. minuta DTEase gives a within-twofold kinetic Haldane, and sDTE turns over the reverse substrate D-sorbose anomalously poorly, so its reported specificity constants over-predict the sorbose-favored equilibrium. Gate-2: independent agent audit 2026-06-28 ACCEPT -- all four constants individually tabulated with SD (D-sorbose kcat 34.0 +/- 0.92 s^-1, not a detection-limit artifact), independent comparator (Itoh 1994); cleanest evidentiary basis of the three flagged records; strict human counter-sign optional",experimental,3.9570815450643777,1.104896520905291,3.9570815450643777,2-5-fold
DPE_Ccellulolyticum,D-psicose 3-epimerase,5.1.3.30,D-fructose = D-psicose,Clostridium cellulolyticum H10,8.0,328.15,0.336,"Haldane (kcat/KM)_D-fructose / (kcat/KM)_D-psicose = 62.7/186.4 = 0.336 (Mu et al. 2011 Table 4, this study, 55 C / pH 8.0 / 0.1 mM Co2+; D-fructose kcat 3354.5 min^-1, KM 53.5 mM, kcat/KM 62.7 mM^-1 min^-1; D-psicose kcat 3243.5 min^-1, KM 17.4 mM, kcat/KM 186.4 mM^-1 min^-1; cross-check from kcat,KM (3354.5/53.5)/(3243.5/17.4)=0.336); D-psicose = D-allulose; uni-uni C3 epimerization (Co2+ cofactor not consumed) so the kcat/KM Haldane applies without inhibition constants. Constants VERIFIED DIRECTLY from the primary PDF supplied 2026-06-27",Mu et al. 2011 J Agric Food Chem 59(14):7785-7792 (doi 10.1021/jf201356q; PMID 21663329; primary PDF supplied 2026-06-27),0.47,"same-study equilibrium [D-psicose]:[D-fructose] = 32:68 -> K'=0.47 by HPLC (Mu et al. 2011 Table 2 + Bioconversion section; 55 C, pH 8.0, approached from three initial ratios 0:100/50:50/100:0 -- the SAME temperature and pH as the kinetics, a tight comparator match); free-ketose C3 epimerization Keq is organism-independent (Mu's 32:68 matches A. tumefaciens 32:68, Kim et al. 2006's carefully-measured K'=0.47), corroborated across the DTEase family (C. scindens 28:72, R. sphaeroides 23:77, P. cichorii 20:80). WITHIN TWOFOLD (consistent): x=0.715, fold 1.40, C_H=0.057. Fourth member of the D-fructose<->D-psicose epimerization (caps that reaction at 4 per the diversity plan); same enzyme/reaction as DPE_Atumefaciens (also consistent)",experimental,0.7148936170212766,0.05685157041540023,1.3988095238095237,within twofold
MDH_pigheart,Malate dehydrogenase (ordered bi-bi),1.1.1.37,(S)-malate + NAD+ = oxaloacetate + NADH + H+,Sus scrofa (pig heart),8.0,298.15,0.000104,"ordered bi-bi Haldane K'_eq,kin=(V_f/V_r)(Kiq*Kp)/(Kia*Kb)=(1e4/3.5e4)(5.1*40)/(700*800)=1.04e-4 (apparent [OAA][NADH]/[malate][NAD+] at pH 8.0; chemical Keq=K'*[H+]=1.04e-12 M, matching R&W's tabulated 1.0-1.18e-12). Forward V_f=1e4 (malate oxidation/DPN reduction), reverse V_r=3.5e4 (OAA reduction/DPNH oxidation), molecular activity min^-1; coenzyme dissociation constants Kia(NAD+)=700 uM (E-DPN) and Kiq(NADH)=5.1 uM (E-DPNH); Michaelis Kb(malate)=800 uM and Kp(OAA)=40 uM -- ALL from Raval & Wolfe 1962 Part II Table V (pig heart, 25 C, pH 8.0, 0.05 M Tris-acetate), VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28. Reproduces R&W's OWN stated kinetic Haldane 1.0e-4 (Part II Table IV, mechanism B-3) and chemical 1.18e-12 (Part III Table II). Ordered bi-bi requires Kia,Kiq and they cannot be dropped (FREEZE r7); R&W report them and INDEPENDENTLY confirm them by product inhibition (Part III: Ki,DPN=920 uM vs E-DPN dissociation 810 uM; Ki,DPNH=5.0 uM vs E-DPNH 5.1 uM). Ordered mechanism (coenzyme binds first; Theorell-Chance, kinetically-insignificant ternary complex) established across Parts II-IV by kinetic-coefficient relations + product inhibition + pH dependence. OAA substrate inhibition (Ki' 5.0 mM, Ki'' 5.7 mM; Part V 1963) sets in only above ~250 uM OAA (>6x Kp=40 uM) and those ranges were excluded when fitting, so it does not bias the Haldane constants.",Raval & Wolfe 1962 Biochemistry 1(2):263-269 (Part II: mechanism + Vf/Vr/KM/Kia/Kiq; doi 10.1021/bi00908a012) and 1(6):1112-1117 (Part III: product inhibition confirming Kia/Kiq; doi 10.1021/bi00912a023); with Part IV 1(6):1118-1123 (pH dependence; doi 10.1021/bi00912a024) and Part V 2(2):220-224 (1963; OAA substrate inhibition; doi 10.1021/bi00902a003). Four primary PDFs supplied 2026-06-28; constants read directly from Part II Table V.,0.000102,"Guynn, Gelberg & Veech 1973 J. Biol. Chem. 248(20):6957-6965 (doi 10.1016/S0021-9258(19)43346-2; CC BY): directly-measured equilibrium constant of malate oxidation Kobs=[OAA][NADH]/([malate][NAD+]), INDEPENDENT of the kinetics (different lab, 11 yr later). Measured at 25 C, pH 7.0: Kobs=1.02 +/- 0.03e-5 (Kobs*[H+]=1.02 +/- 0.03e-12 M); Guynn explicitly find Kobs*[H+] CONSTANT between pH 7.0 and 8.0, so at the kinetic pH 8.0 (25 C) Kobs=1.02e-4 -- no temperature extrapolation (Guynn measured at 25 C directly) and the pH 7->8 shift is justified by their own proton-coupling result. Guynn state their Kobs*[H+] is 'virtually the same as found by ... Ravel and Wolfe' (their ref 30 = R&W Part III) -- an explicit cross-lab confirmation. R&W's OWN same-study equilibrium (1.03e-4 at 25 C/pH 8.0, Part II Table I) also corroborates, as does the ordered mechanism via equilibrium isotope exchange (Silverstein & Sulebele 1969). x=1.02, fold 1.02, within twofold: the cleanest independent two-sided oxidoreductase record and a GENUINE Haldane test (1962 steady-state constants fit with no thermodynamic prior vs an independently measured Keq) -- the antithesis of consistency-by-construction modern global fits.",experimental,1.0196078431372548,0.00018853695324283493,1.0196078431372548,within twofold
LDH_rabbit_muscle,Lactate dehydrogenase (ordered bi-bi),1.1.1.27,(S)-lactate + NAD+ = pyruvate + NADH + H+,Oryctolagus cuniculus (rabbit skeletal muscle),6.8,298.15,0.0000181,"ordered bi-bi Haldane K'_eq,kin = Vf*K_PR/(Vr*K_OL) = 1.81e-5 (apparent [pyruvate][NADH]/[lactate][NAD+] at pH 6.8, 25 C; chemical Keq = K'*[H+] = 1.81e-5*1.585e-7 = 2.87e-12 M). This is Hakala, Glaid & Schwert 1956's OWN computed kinetic Haldane (their Table IV, 25 C: VfKPR/VrKOL = 1.81e-5 vs their same-study observed equilibrium 1.74e-5, x=1.04) using the complex constants K_PR (E.pyruvate.DPNH) and K_OL (E.lactate.DPN) plus the forward/reverse Vmax from a single temperature-series study (pH 6.8, 0.05 M phosphate); ordered bi-bi with coenzyme binding first (Theorell-Chance binary-complex pathway excluded by Hakala). VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28. NOTE: Zewe & Fromm 1962's separate mechanism-study constants give a looser kinetic Haldane (their Eq 2 = 4.85e-5) and they reported a discrepancy against an equilibrium they wrote as 2.19e-4 -- an apparent decimal transcription error for 2.19e-5 (Hakala's pH-6.8 data interpolate to ~2.1e-5 at 28 C); the closure is real once the carefully-determined Hakala constants and the correct comparator are used.",Hakala Glaid & Schwert 1956 J Biol Chem 221:191 (Table IV ordered-bi-bi kinetic Haldane; pH 6.8 temperature series; CC BY open access; primary PDF supplied 2026-06-28),0.0000262,"Kubowitz & Ott 1943 Biochem Z 314:94: directly-measured equilibrium constant of lactate oxidation (chemical Keq=4.16e-12 M at 25 C, via Hakala's van't Hoff interpolation of Kubowitz & Ott's 20/39 C data), INDEPENDENT of the kinetics (different laboratory, predates Hakala by 13 yr), expressed as apparent K'(pH 6.8)=4.16e-12/1.585e-7=2.62e-5; corroborated by Neilands 1952 (chemical 3.3e-12 -> K'=2.08e-5, x=0.87) and Racker 1950 (4.4e-12 -> K'=2.78e-5, x=0.65), all different labs. x=1.81e-5/2.62e-5=0.69, fold 1.45, within twofold robustly (range 0.65-0.87 across the three independent comparators). A genuine independent two-sided oxidoreductase Haldane test (1956 steady-state constants carry no thermodynamic prior; comparator is a separately-measured Keq).",experimental,0.6908396946564885,0.06917675340559226,1.4475138121546962,within twofold
AAT_pig_heart,Aspartate aminotransferase (ping-pong bi-bi),2.6.1.1,L-aspartate + 2-oxoglutarate = oxaloacetate + L-glutamate,Sus scrofa (pig heart),7.4,299.15,0.161,"ping-pong (substituted-enzyme) bi-bi Haldane. Velick & Vavra 1962 Table II: K_asp=0.9, K_2OG=0.1, K_glu=4, K_OAA=0.04 mM and V_r/V_f=5/1.5 (pH 7.4, 26 C, 0.04 M arsenate). The Vmax-squared ping-pong Haldane for the written direction (L-aspartate + 2-oxoglutarate -> oxaloacetate + L-glutamate) is apparent K' = [OAA][glutamate]/([aspartate][2-oxoglutarate]) = (V_f/V_r)^2 (K_OAA*K_glu)/(K_asp*K_2OG) = (1.5/5)^2*(0.04*4)/(0.9*0.1) = 0.161; equivalently the aspartate-forming direction Velick & Vavra tabulate is [2-oxoglutarate][aspartate]/([glutamate][OAA]) = 6.2 = 1/0.161 (they compute this 6.2 themselves and note the squared Vf,Vr dependence makes the Haldane a sensitive mechanism criterion). Ping-pong bi-bi (binary complexes only; the PLP/PMP coenzyme is non-dissociable). Transamination releases no proton, so the apparent K is pH-independent (Velick & Vavra: no maximal-velocity pH dependence pH 6-9). VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28.","Velick & Vavra 1962 J Biol Chem 237:2109 (ping-pong bi-bi steady-state kinetics both directions; pH 7.4, 26 C; CC BY open access; primary PDF supplied 2026-06-28)",0.148,"Krebs 1953 Biochem J 54:82 directly measured the glutamic-aspartic transamination equilibrium [2-oxoglutarate][L-aspartate]/([L-glutamate][oxaloacetate]) = 6.74 at 25 C (INDEPENDENT of the kinetics; equivalently apparent K' = 0.148 for the written L-aspartate + 2-oxoglutarate -> oxaloacetate + L-glutamate direction); corroborated by Nisonoff, Barnes & Enns 1953 J Biol Chem 204:957 (the comparators Velick & Vavra cite, ~6.5-7). x=0.161/0.148=1.09, fold 1.09, within twofold. A genuine independent two-sided transferase Haldane test and the only ping-pong record in the backbone (adds the third canonical bi-bi mechanism class).",experimental,1.087837837837838,0.003546248111465644,1.087837837837838,within twofold
FUM_pig_heart,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Sus scrofa (pig heart),7.4,298.15,4.2,"effective uni-uni Haldane K' = (V_f/V_m)(K_malate/K_fumarate) = 1.19*(4.81/1.37) = 4.18 ~ 4.2 (apparent [malate]/[fumarate]); Bock & Alberty 1953: K_malate=4.81+/-0.28 mM, K_fumarate=1.37+/-0.14 mM, V_f/V_m=1.19+/-0.03 (fumarate->malate over malate->fumarate), pH 7.4, 25 C, 0.05 M phosphate; the authors set out explicitly to TEST the Haldane relation and report K'_kin=4.2+/-0.4. Water is held constant so the net reaction is effective uni-uni; the apparent K'=[malate]/[fumarate] is pH-independent above pH 7. VERIFIED DIRECTLY from the primary PDF supplied 2026-06-28.","Bock & Alberty 1953 J Am Chem Soc 75:1921 (the original effective-uni-uni Haldane test; pH 7.4, 25 C; primary PDF supplied 2026-06-28)",4.20,"Gajewski, Goldberg & Steckler 1985 Biophys Chem 22:187: NIST direct calorimetric/equilibrium measurement K=4.20+/-0.05 (I=0, 25 C), INDEPENDENT of the kinetics (different laboratory, 32 yr later); corroborated by Bock & Alberty's OWN same-study spectrophotometric equilibrium 4.45 (pH 7.3, 25 C) and by Krebs 1953 (4.43). x=4.2/4.20=1.00, fold 1.00, within twofold -- a clean genuine independent two-sided hydratase Haldane test, distinct from the buffer-sensitivity Genda et al. 2006 exploratory rows (different organism and study).",experimental,1.0,0.0,1.0,within twofold


==> anc/code/curated_reactions_scored_audit.csv <==
reaction_id,enzyme,ec_number,reaction,organism,pH,temperature_K,keq_kin,keq_kin_basis,kinetic_source,keq_thermo,thermo_source,comparator_type,x,C_haldane,fold_error,consistency_class
PGI_60KAH,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.0,293.15,0.307,reported kinetic K' [F6P]/[G6P] at 293.4 K,Stodeman & Schwarz 2004,0.260,TECRDB 60KAH/LOW (Kahana et al. 1960; Goldberg & Tewari 1995),experimental,1.1807692307692308,0.013837384114256945,1.1807692307692308,within twofold
PGI_68DYS,Phosphoglucose isomerase,5.3.1.9,D-glucose 6-phosphate = D-fructose 6-phosphate,Saccharomyces cerevisiae,8.5,298.20,0.395,reported kinetic K' [F6P]/[G6P] at 298.4 K,Stodeman & Schwarz 2004,0.290,TECRDB 68DYS/NOL (Dyson & Noltmann 1968; Goldberg & Tewari 1995),experimental,1.3620689655172415,0.04812309035355744,1.3620689655172415,within twofold
TPI,Triosephosphate isomerase,5.3.1.1,D-glyceraldehyde 3-phosphate = dihydroxyacetone phosphate,Gallus gallus (muscle),,303.15,20.4,Haldane (kcat/KM)_GAP / (kcat/KM)_DHAP = (2.56e5/0.47)/(2.59e4/0.97),Putman et al. 1972,22.0,Veech et al. 1969 (311 K),experimental,0.9272727272727272,0.002852049910873511,1.0784313725490196,within twofold
Mandelate_racemase,Mandelate racemase,5.1.2.2,(S)-mandelate = (R)-mandelate,Pseudomonas putida,7.5,298.15,1.14,Haldane (kcat/KM)_S / (kcat/KM)_R = (447/0.62)/(514/0.81),St Maurice & Bearne 2002,1.000,enantiomer symmetry (equal standard free energies),exact,1.14,0.008596491228070047,1.14,within twofold
Proline_racemase,Proline racemase,5.1.1.4,L-proline = D-proline,Clostridium sticklandii,,298.15,1.000,reported kcat/KM equal in both directions (9e5 /M/s),"Fisher, Albery & Knowles 1986",1.000,enantiomer symmetry (equal standard free energies),exact,1.0,0.0,1.0,within twofold
B_anthracis_RacE2,Glutamate racemase RacE2,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,1.28378,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (38/3.7)/(1.6/0.20),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,1.28378,0.03136483213634733,1.28378,within twofold
B_anthracis_RacE1,Glutamate racemase RacE1,5.1.1.3,L-glutamate = D-glutamate,Bacillus anthracis,8.2,298.15,0.510577,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (17.7/8.0)/(3.9/0.90),May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.510577,0.23457272157676523,1.9585684431535304,within twofold
L_fermenti_GluR,Glutamate racemase,5.1.1.3,L-glutamate = D-glutamate,Lactobacillus fermenti,,,0.799465,Haldane (kcat/KM)_L-Glu / (kcat/KM)_D-Glu = (69/0.33)/(68/0.26),Gallo & Knowles 1993; constants reproduced in May et al. 2007 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.799465,0.025150748453653282,1.2508364969073067,within twofold
B_bifidum_AspR,Aspartate racemase,5.1.1.13,L-aspartate = D-aspartate,Bifidobacterium bifidum,7.0,303.15,0.973856,Haldane Vmax/KM(L-Asp) / Vmax/KM(D-Asp) = 14.9/15.3,Yamashita et al. 2004 Table 2,1.000,enantiomer symmetry (equal standard free energies),exact,0.973856,0.00035092905727340806,1.0268458581145468,within twofold
P_aeruginosa_DadX,Alanine racemase DadX,5.1.1.1,L-alanine = D-alanine,Pseudomonas aeruginosa PAO1,,,1.15672,Haldane Vmax/KM(L-Ala) / Vmax/KM(D-Ala) = (155/1.40)/(134/1.40),Strych et al. 2000; BRENDA extraction,1.000,enantiomer symmetry (equal standard free energies),exact,1.15672,0.010616725914655234,1.15672,within twofold
Fumarase_phosphate_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,6.4,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.5238095238095237,0.09002976190476186,1.5238095238095237,within twofold
Fumarase_phosphate_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,6.1,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.4523809523809523,0.07045277127244343,1.4523809523809523,within twofold
Fumarase_phosphate_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,4.6,reported kinetic Keq in phosphate buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,1.0952380952380951,0.0041407867494824835,1.0952380952380951,within twofold
Fumarase_MES_pH6,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,6.0,294.65,16.0,reported kinetic Keq in non-phosphate (MES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,3.8095238095238093,1.0360119047619047,3.8095238095238093,2-5-fold
Fumarase_TES_pH7,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,7.0,294.65,19.0,reported kinetic Keq in non-phosphate (TES) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,4.523809523809524,1.3724310776942357,4.523809523809524,2-5-fold
Fumarase_Tris_pH8,Fumarase (fumarate hydratase),4.2.1.2,fumarate + H2O = (S)-malate,Corynebacterium glutamicum,8.0,294.65,17.0,reported kinetic Keq in non-phosphate (Tris) buffer; assay temperature reported as 20-23 C,Genda et al. 2006,4.2,Goldberg & Tewari 1995 / Gajewski et al. 1985 (evaluated K'=4.2),evaluated,4.0476190476190474,1.1473389355742296,4.0476190476190474,2-5-fold
RPE_CrRPE1,Ribulose-phosphate 3-epimerase,5.1.3.1,D-ribulose 5-phosphate = D-xylulose 5-phosphate,Chlamydomonas reinhardtii,7.9,298.15,1.59,Haldane (kcat/KM)_Ru5P / (kcat/KM)_Xu5P = (273/1.52)/(80.7/0.716),Meloni et al. 2024 Plant Physiol 194:2263-2277 (doi 10.1093/plphys/kiad680),2.2,"Chen et al. 1998 (spinach RPE equilibrium Xu5P:Ru5P = 2.2, pH 8.0, 25 C; epimerization Keq is pH- and organism-independent); cf. Hurwitz & Horecker 1956 (L. pentosus = 1.5)",experimental,0.7227272727272727,0.05318753573470558,1.3836477987421385,within twofold
RPI_pea,Ribose-5-phosphate isomerase,5.3.1.6,D-ribose 5-phosphate = D-ribulose 5-phosphate,Pisum sativum,7.8,296.15,0.99,Haldane Keq = (Vmax_f*KM_Ru5P)/(Vmax_r*KM_R5P) = 0.99 reported by the authors from Vmax + KM both directions (Skrukrud et al. 1991),Skrukrud et al. 1991 Plant Physiol 97:730-735 (doi 10.1104/pp.97.2.730),0.32,"R5P-favored aldose-ketose equilibrium; literature Keq([Ru5P]/[R5P]) ~0.32-0.40 (Wood 1985, ref 24 of Skrukrud = baseline the authors compared against); pH-independent isomerization. Reported spinach Keq=0.32 as cited in Zhang 2003 (PMC2792023), which attributes it to Knowles & Pon 1968 (Anal Biochem 24:305); terminal primary not openly accessible, taken as-cited. COMPARATOR-SENSITIVE: formation-energy estimates (Du 2011 PMC3077827, from Goldberg dGf) give Keq~0.62-0.67, under which the record is within twofold not 2-5-fold. Direction (kinetic>thermo) robust across all estimates and author-acknowledged (Skrukrud: 0.99 higher than most literature Keq); primary comparator kept at 0.32 (lowest, most enzyme-specific estimate)",experimental,3.09375,0.7084911616161615,3.09375,2-5-fold


==> anc/code/equilibrator_estimates.py <==
"""eQuilibrator (component-contribution) thermodynamic comparators.

Computes the standard transformed Gibbs energy dG'^o and the corresponding
apparent equilibrium constant K'_eQ for the curated reactions, providing the
*estimated* thermodynamic comparator used in the manuscript's secondary score

    C_Haldane^est = J( K'_kin / K'_eQ ),     J(x) = 1/2 (x + 1/x) - 1.

These are model-based estimates (component contribution), not experimental
ground truth; they are reported alongside, not in place of, the evaluated
experimental comparators (TECRDB).

Requirements
------------
    pip install equilibrator-api

The first invocation downloads the equilibrator compound cache (~hundreds of
MB) via pooch; subsequent runs are fast. Standard conditions used here match
the eQuilibrator defaults reported in the text: pH 7.0, ionic strength
0.25 M, pMg 3.0, T = 298.15 K.
"""
from __future__ import annotations

import math

from equilibrator_api import ComponentContribution, Q_

# eQuilibrator standard conditions (stated in the manuscript).
P_H = 7.0
IONIC_STRENGTH = "0.25M"
P_MG = 3.0
TEMPERATURE_K = 298.15

R_KJ = 8.314462618e-3  # kJ / (mol K)
RT = R_KJ * TEMPERATURE_K  # kJ / mol

# Reactions written in the same direction as the manuscript, with KEGG IDs.
REACTIONS = {
    "PGI  G6P = F6P": "kegg:C00092 = kegg:C00085",
    "TPI  GAP = DHAP": "kegg:C00118 = kegg:C00111",
    "Fumarase  fumarate + H2O = (S)-malate": "kegg:C00122 + kegg:C00001 = kegg:C00149",
}


def _value_error_kJ(measurement) -> tuple[float, float]:
    """Extract (value, error) in kJ/mol from a pint Measurement, robustly."""
    try:
        value = float(measurement.value.m_as("kJ/mol"))
        error = float(measurement.error.m_as("kJ/mol"))
        return value, error
    except AttributeError:
        q = measurement.to("kJ/mol").magnitude
        return float(q.nominal_value), float(q.std_dev)


def main() -> None:
    cc = ComponentContribution()
    cc.p_h = Q_(P_H)
    cc.ionic_strength = Q_(IONIC_STRENGTH)
    cc.p_mg = Q_(P_MG)
    cc.temperature = Q_(f"{TEMPERATURE_K}K")

    print(
        f"eQuilibrator conditions: pH {P_H}, I = {IONIC_STRENGTH}, "
        f"pMg {P_MG}, T = {TEMPERATURE_K} K\n"
    )
    for name, formula in REACTIONS.items():
        rxn = cc.parse_reaction_formula(formula)
        balanced = rxn.is_balanced()
        dg = cc.standard_dg_prime(rxn)
        val, err = _value_error_kJ(dg)
        keq = math.exp(-val / RT)
        flag = "" if balanced else "  [NOT BALANCED]"
        print(
            f"{name:40s} dG'^o = {val:+6.2f} +/- {err:4.2f} kJ/mol   "
            f"K'_eQ = {keq:7.3f}{flag}"
        )


if __name__ == "__main__":
    main()


==> anc/code/equilibrator_estimates_output.txt <==
eQuilibrator conditions: pH 7.0, I = 0.25M, pMg 3.0, T = 298.15 K

PGI  G6P = F6P                           dG'^o =  +2.66 +/- 0.38 kJ/mol   K'_eQ =   0.342
TPI  GAP = DHAP                          dG'^o =  -5.58 +/- 0.55 kJ/mol   K'_eQ =   9.479
Fumarase  fumarate + H2O = (S)-malate    dG'^o =  -3.43 +/- 0.28 kJ/mol   K'_eQ =   3.989


==> anc/code/example_dataset.csv <==
record_id,ec_number,enzyme_name,organism,reaction_rhea,kinetic_source,thermo_source,pH,temperature_K,kcat_f,km_s,kcat_r,km_p,keq_thermo,dg_thermo_kJ_per_mol,sigma_ln_kcat_f,sigma_ln_km_s,sigma_ln_kcat_r,sigma_ln_km_p,sigma_ln_keq_thermo
R1,,Synthetic enzyme A,synthetic,,synthetic (illustrative),synthetic (illustrative),7.0,298.15,100,0.50,80,0.40,1.00,,,,,,
R2,,Synthetic enzyme B,synthetic,,synthetic (illustrative),synthetic (illustrative),7.0,298.15,200,0.50,100,0.40,1.50,,0.30,0.30,0.30,0.30,0.20
R3,,Synthetic enzyme C,synthetic,,synthetic (illustrative),synthetic (illustrative),7.0,298.15,150,0.20,50,0.30,1.50,,,,,,
R4,,Synthetic enzyme D,synthetic,,synthetic (illustrative),synthetic (illustrative),7.0,298.15,300,0.10,30,0.25,3.00,,0.25,0.25,0.25,0.25,0.20
R5,,Synthetic enzyme E,synthetic,,synthetic (illustrative),synthetic (illustrative),7.0,298.15,500,0.05,20,0.10,2.00,,,,,,


==> anc/code/figures.py <==
"""Figure generation for the Haldane-consistency manuscript.

Produces:

* Figure 1 -- the shape of the reciprocal cost J(x) on a log ratio axis
  (data-free; reproduces the in-text pgfplots figure).
* Figure 3 -- the main consistency scatter, ln K'_eq,kin vs ln K'_eq,thermo,
  with the line of identity and twofold/fivefold/tenfold agreement bands,
  colored by fold-discrepancy band.
* Figure 4 -- the distribution of C_Haldane across a dataset, optionally
  beside |ln x|.

matplotlib is imported here (and only here); the core ``haldane_consistency``
module stays dependency-light.
"""

from __future__ import annotations

import math
import os
from typing import List, Optional, Sequence

import matplotlib

matplotlib.use("Agg")  # headless / reproducible rendering
matplotlib.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "svg.fonttype": "none",
})
import matplotlib.pyplot as plt  # noqa: E402

from haldane_consistency import (  # noqa: E402
    CLASS_LABELS,
    ScoreResult,
    reciprocal_cost,
)

# Consistent palette for the fixed fold-discrepancy bands.
_CLASS_COLORS = {
    "within twofold": "#2c7bb6",
    "2-5-fold": "#abd9e9",
    "5-10-fold": "#fdae61",
    ">10-fold": "#d7191c",
}

_AXIS_BLUE = "#1f5a9c"


def _logspace(lo: float, hi: float, n: int) -> List[float]:
    """Return ``n`` points geometrically spaced between ``lo`` and ``hi``."""
    if n < 2:
        return [lo]
    ratio = hi / lo
    return [lo * ratio ** (i / (n - 1)) for i in range(n)]


def _ensure_parent_dir(path: str) -> None:
    """Create the parent directory of ``path`` if it does not yet exist."""
    parent = os.path.dirname(path)
    if parent:
        os.makedirs(parent, exist_ok=True)


def figure_cost_shape(
    path: str = "figures/figure1_cost_shape.png",
    x_min: float = 0.05,
    x_max: float = 20.0,
    n: int = 401,
) -> str:
    """Plot J(x) on a log ratio axis and save to ``path``."""
    xs = _logspace(x_min, x_max, n)
    ys = [reciprocal_cost(x) for x in xs]

    fig, ax = plt.subplots(figsize=(7.0, 3.4))
    ax.plot(xs, ys, color=_AXIS_BLUE, lw=2.0)
    ax.set_xscale("log")
    ax.axvline(1.0, ls="--", color="gray", lw=1.0)
    ax.annotate(
        r"$J(10)=4.05$",
        xy=(10.0, reciprocal_cost(10.0)),
        xytext=(10.0, 5.0),
        color=_AXIS_BLUE,
        fontsize=9,
    )
    ax.set_xlim(x_min, x_max)
    ax.set_ylim(0.0, 10.0)
    ax.set_xlabel(r"consistency ratio $x = K'_{\mathrm{eq,kin}}/K'_{\mathrm{eq,thermo}}$ (log scale)")
    ax.set_ylabel(r"$J(x) = \cosh(\ln x) - 1$")
    ax.grid(True, which="both", alpha=0.3)
    fig.tight_layout()
    _ensure_parent_dir(path)
    fig.savefig(path, dpi=200)
    plt.close(fig)
    return path


def figure_consistency_scatter(
    results: Sequence[ScoreResult],
    path: str = "figures/figure3_consistency_scatter.png",
) -> str:
    """Scatter ln K'_eq,kin vs ln K'_eq,thermo with identity and fold bands."""
    if not results:
        raise ValueError("no results to plot")

    ln_kin = [math.log(r.keq_kin) for r in results]
    ln_thermo = [math.log(r.keq_thermo) for r in results]
    classes = [r.consistency_class for r in results]

    lo = min(min(ln_kin), min(ln_thermo))
    hi = max(max(ln_kin), max(ln_thermo))
    pad = 0.1 * (hi - lo) if hi > lo else 1.0
    lo, hi = lo - pad, hi + pad

    fig, ax = plt.subplots(figsize=(5.2, 5.0))

    # Identity line and symmetric agreement bands (twofold, fivefold, tenfold).
    ax.plot([lo, hi], [lo, hi], color="black", lw=1.2, label="identity")
    band_styles = [
        (math.log(2.0), "#2c7bb6", "twofold"),
        (math.log(5.0), "#fdae61", "fivefold"),
        (math.log(10.0), "#d7191c", "tenfold"),
    ]
    for width, color, label in band_styles:
        ax.fill_between(
            [lo, hi],
            [lo - width, hi - width],
            [lo + width, hi + width],
            color=color,
            alpha=0.10,
            label=f"within {label}",
        )

    # Points colored by class.
    for cls in CLASS_LABELS:
        xs = [t for t, c in zip(ln_thermo, classes) if c == cls]
        ys = [k for k, c in zip(ln_kin, classes) if c == cls]
        if xs:
            ax.scatter(
                xs,
                ys,
                s=42,
                color=_CLASS_COLORS[cls],
                edgecolor="black",
                linewidth=0.4,
                zorder=3,
                label=cls,
            )

    ax.set_xlim(lo, hi)
    ax.set_ylim(lo, hi)
    ax.set_aspect("equal", adjustable="box")
    ax.set_xlabel(r"$\ln K'_{\mathrm{eq,thermo}}$")
    ax.set_ylabel(r"$\ln K'_{\mathrm{eq,kin}}$")
    # Place the legend in the lower-right, away from the upper-left region where
    # over-estimating (large C) records cluster.
    ax.legend(fontsize=7, loc="lower right", framealpha=0.9)
    ax.grid(True, alpha=0.3)
    fig.tight_layout()
    _ensure_parent_dir(path)
    fig.savefig(path, dpi=200)
    plt.close(fig)
    return path


def figure_score_distribution(
    results: Sequence[ScoreResult],
    path: str = "figures/figure4_score_distribution.png",
    with_log_error: bool = True,
) -> str:
    """Histogram of C_Haldane, optionally beside |ln x|."""
    if not results:
        raise ValueError("no results to plot")

    cost = [r.C_haldane for r in results]

    if with_log_error:
        log_err = [r.abs_log_error for r in results]
        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8.0, 3.2))
        ax1.hist(cost, bins=12, color=_AXIS_BLUE, edgecolor="white")
        ax1.set_xlabel(r"$C_{\mathrm{Haldane}} = \cosh(\ln x) - 1$")
        ax1.set_ylabel("count")
        ax2.hist(log_err, bins=12, color="#7b9fc4", edgecolor="white")
        ax2.set_xlabel(r"$|\ln x|$")
        ax2.set_ylabel("count")
    else:
        fig, ax1 = plt.subplots(figsize=(5.0, 3.2))
        ax1.hist(cost, bins=12, color=_AXIS_BLUE, edgecolor="white")
        ax1.set_xlabel(r"$C_{\mathrm{Haldane}} = \cosh(\ln x) - 1$")
        ax1.set_ylabel("count")

    fig.tight_layout()
    _ensure_parent_dir(path)
    fig.savefig(path, dpi=200)
    plt.close(fig)
    return path


if __name__ == "__main__":
    # Running this module directly regenerates the data-free Figure 1.
    out = figure_cost_shape()
    print(f"wrote {out}")


==> anc/code/haldane_consistency.py <==
"""Reciprocal Haldane-consistency cost for reversible enzyme kinetics.

Reference implementation of the scoring described in

    "Auditing Haldane Consistency in Reversible Enzyme Kinetics: A Curated
     Two-Sided Backbone and a Labeled Fold-Error Benchmark."

The central quantity is the reciprocal recognition cost

    J(x) = 1/2 (x + 1/x) - 1 = cosh(ln x) - 1,        (Section 3.3)

evaluated at the ratio of the kinetic and thermodynamic estimates of the
apparent (transformed) equilibrium constant,

    C_Haldane = J( K'_eq,kin / K'_eq,thermo ).

This module is intentionally dependency-light: it uses only the Python
standard library (``math``, ``csv``, ``dataclasses``). Plotting lives in the
companion ``figures.py`` module, which is the only place that needs
matplotlib.

Equation/section labels in the docstrings refer to the manuscript.
"""

from __future__ import annotations

import csv
import math
from dataclasses import dataclass, fields
from typing import Iterable, List, Optional

__all__ = [
    "R_GAS",
    "T_DEFAULT",
    "reciprocal_cost",
    "reciprocal_cost_from_log",
    "keq_kinetic",
    "ln_keq_kinetic",
    "keq_thermo_from_dg",
    "dg_from_keq",
    "consistency_ratio",
    "haldane_score",
    "fold_error",
    "classify",
    "sigma_ln_keq_kin",
    "sigma_ln_keq_kin_ordered_bibi",
    "correlation_bracket",
    "sigma_delta",
    "standardized_residual",
    "baseline_scores",
    "EnzymeRecord",
    "ScoreResult",
    "score_record",
    "read_records",
    "write_results",
]

# ---------------------------------------------------------------------------
# Physical constants
# ---------------------------------------------------------------------------

R_GAS: float = 8.314462618   # molar gas constant, J / (mol K)
T_DEFAULT: float = 298.15    # default temperature, K (25 degrees C)

# Fixed fold-error reporting bands. These are descriptive labels, not
# validated consistency classes or decision thresholds.
CLASS_BOUNDS = (2.0, 5.0, 10.0)
CLASS_LABELS = (
    "within twofold",
    "2-5-fold",
    "5-10-fold",
    ">10-fold",
)


# ---------------------------------------------------------------------------
# Core cost function (Section 3.3)
# ---------------------------------------------------------------------------

def reciprocal_cost(x: float) -> float:
    """Return the reciprocal recognition cost ``J(x) = 1/2 (x + 1/x) - 1``.

    Defined for ``x > 0``. It is non-negative, zero only at ``x = 1``,
    symmetric under ``x -> 1/x``, and equals ``cosh(ln x) - 1``.
    """
    if x <= 0:
        raise ValueError(f"consistency ratio must be positive, got {x!r}")
    return 0.5 * (x + 1.0 / x) - 1.0


def reciprocal_cost_from_log(delta: float) -> float:
    """Return the cost in the log-ratio coordinate, ``cosh(delta) - 1``.

    Here ``delta = ln x``. Numerically preferable when ``x`` spans many orders
    of magnitude.
    """
    return math.cosh(delta) - 1.0


# ---------------------------------------------------------------------------
# Haldane relation and the thermodynamic estimator (Sections 3.1, 3.2)
# ---------------------------------------------------------------------------

def keq_kinetic(kcat_f: float, km_s: float, kcat_r: float, km_p: float) -> float:
    """Kinetic equilibrium constant from the uni--uni Haldane relation.

    ``K'_eq,kin = (kcat+ * K_M,P) / (kcat- * K_M,S)``  (Section 3.1).

    The kinetic constants must be positive and expressed in consistent units;
    the turnover units cancel, as do the Michaelis-constant units, so the
    result is dimensionless for an ``S <-> P`` reaction.
    """
    _require_positive(kcat_f=kcat_f, km_s=km_s, kcat_r=kcat_r, km_p=km_p)
    return (kcat_f * km_p) / (kcat_r * km_s)


def ln_keq_kinetic(kcat_f: float, km_s: float, kcat_r: float, km_p: float) -> float:
    """Log kinetic equilibrium constant (Section 3.5, additive decomposition).

    ``ln K'_eq,kin = ln kcat+ + ln K_M,P - ln kcat- - ln K_M,S``.
    """
    _require_positive(kcat_f=kcat_f, km_s=km_s, kcat_r=kcat_r, km_p=km_p)
    return math.log(kcat_f) + math.log(km_p) - math.log(kcat_r) - math.log(km_s)


def keq_thermo_from_dg(dg_J_per_mol: float, temperature_K: float = T_DEFAULT) -> float:
    """Thermodynamic equilibrium constant from a standard transformed Gibbs energy.

    ``K'_eq,thermo = exp(-dG'/(R T))``  (Section 3.2). ``dg_J_per_mol`` is in
    joules per mole.
    """
    return math.exp(-dg_J_per_mol / (R_GAS * temperature_K))


def dg_from_keq(keq: float, temperature_K: float = T_DEFAULT) -> float:
    """Standard transformed Gibbs energy from an equilibrium constant.

    ``dG' = -R T ln K'`` in joules per mole.
    """
    if keq <= 0:
        raise ValueError(f"equilibrium constant must be positive, got {keq!r}")
    return -R_GAS * temperature_K * math.log(keq)


# ---------------------------------------------------------------------------
# Score and classification
# ---------------------------------------------------------------------------

def consistency_ratio(keq_kin: float, keq_thermo: float) -> float:
    """Return the consistency ratio ``x = K'_eq,kin / K'_eq,thermo``."""
    if keq_thermo <= 0:
        raise ValueError(f"thermodynamic K' must be positive, got {keq_thermo!r}")
    return keq_kin / keq_thermo


def haldane_score(keq_kin: float, keq_thermo: float) -> float:
    """Return ``C_Haldane = J(K'_eq,kin / K'_eq,thermo)``."""
    return reciprocal_cost(consistency_ratio(keq_kin, keq_thermo))


def fold_error(x: float) -> float:
    """Symmetric fold error ``max(x, 1/x)``; always >= 1."""
    if x <= 0:
        raise ValueError(f"ratio must be positive, got {x!r}")
    return max(x, 1.0 / x)


def classify(x: float) -> str:
    """Assign the fixed fold-error reporting band from the ratio ``x``."""
    f = fold_error(x)
    if f <= CLASS_BOUNDS[0]:
        return CLASS_LABELS[0]
    if f <= CLASS_BOUNDS[1]:
        return CLASS_LABELS[1]
    if f <= CLASS_BOUNDS[2]:
        return CLASS_LABELS[2]
    return CLASS_LABELS[3]


# ---------------------------------------------------------------------------
# Uncertainty-aware score (Section 3.5)
# ---------------------------------------------------------------------------

def sigma_ln_keq_kin(
    sigma_ln_kcat_f: float,
    sigma_ln_km_p: float,
    sigma_ln_kcat_r: float,
    sigma_ln_km_s: float,
) -> float:
    """Standard deviation of ``ln K'_eq,kin`` under independent errors.

    ``sigma^2 = sigma^2_{ln kcat+} + sigma^2_{ln K_M,P}
               + sigma^2_{ln kcat-} + sigma^2_{ln K_M,S}``  (Section 3.5).
    """
    return math.sqrt(
        sigma_ln_kcat_f ** 2
        + sigma_ln_km_p ** 2
        + sigma_ln_kcat_r ** 2
        + sigma_ln_km_s ** 2
    )


def sigma_ln_keq_kin_ordered_bibi(
    sigma_ln_V1: float,
    sigma_ln_V2: float,
    sigma_ln_kiq: float,
    sigma_ln_kp: float,
    sigma_ln_kia: float,
    sigma_ln_kb: float,
) -> float:
    """Standard deviation of ``ln K'_eq,kin`` for an ordered bi--bi Haldane.

    The mechanism-specific Haldane relation is
    ``K'_eq,kin = (V1/V2) (K_iq K_p) / (K_ia K_b)`` (Section 4.8), so

    ``ln K'_eq,kin = ln V1 - ln V2 + ln K_iq + ln K_p - ln K_ia - ln K_b``,

    a signed sum of six log-constants. Under independent errors the variance is
    the sum of the six term variances; the +/- signs do not affect it. This is
    the bi--bi analogue of :func:`sigma_ln_keq_kin`.
    """
    return math.sqrt(
        sigma_ln_V1 ** 2
        + sigma_ln_V2 ** 2
        + sigma_ln_kiq ** 2
        + sigma_ln_kp ** 2
        + sigma_ln_kia ** 2
        + sigma_ln_kb ** 2
    )


def correlation_bracket(term_sigmas: Iterable[float]) -> tuple:
    """Bracket ``sigma(ln K'_eq,kin)`` over the unknown joint fit covariance.

    For ``ln K'_eq,kin = sum_i s_i ln X_i`` with signs ``s_i in {+1, -1}`` the
    variance is ``sum_i sigma_i^2 + 2 sum_{i<j} s_i s_j rho_ij sigma_i sigma_j``.
    Over all admissible correlation matrices the standard deviation ranges from
    a lower bound governed by maximal cancellation (>= 0) up to the
    fully-reinforcing upper bound ``sum_i sigma_i``; the independent-error value
    ``sqrt(sum_i sigma_i^2)`` lies in between.

    Returns ``(sigma_independent, sigma_max_reinforcing)``. When the joint
    covariance is unpublished (the recurring bi--bi case), this brackets the
    standardized residual: a larger ``sigma`` lowers ``|z|``, so the
    independent-error value is the conservative (largest ``|z|``) finite point of
    the bracket and the reported ``z`` is a sensitivity bound, not a calibrated
    test statistic.
    """
    sigmas = list(term_sigmas)
    sigma_independent = math.sqrt(sum(s ** 2 for s in sigmas))
    sigma_max_reinforcing = sum(sigmas)
    return sigma_independent, sigma_max_reinforcing


def sigma_delta(sigma_ln_kin: float, sigma_ln_thermo: float) -> float:
    """Combined log-ratio standard deviation ``sqrt(sigma^2_kin + sigma^2_thermo)``."""
    return math.hypot(sigma_ln_kin, sigma_ln_thermo)


def standardized_residual(delta: float, s_delta: float) -> float:
    """Standardized residual ``z = delta / sigma_delta`` (Section 3.5)."""
    if s_delta <= 0:
        raise ValueError(f"sigma_delta must be positive, got {s_delta!r}")
    return delta / s_delta


# ---------------------------------------------------------------------------
# Baseline discrepancy measures (Section 4.7)
# ---------------------------------------------------------------------------

def baseline_scores(x: float, temperature_K: float = T_DEFAULT) -> dict:
    """Return the common alternative discrepancy measures for ratio ``x``.

    Includes the absolute fold error ``|x - 1|``, the log error ``|ln x|``,
    the squared log error ``(ln x)^2``, the free-energy error
    ``|ddG| = R T |ln x|`` (in kJ/mol), its square, and the reciprocal cost
    itself, for side-by-side comparison (manuscript scoring-function comparison table).
    """
    delta = math.log(x)
    rt = R_GAS * temperature_K
    ddg_kJ = rt * abs(delta) / 1000.0
    return {
        "abs_fold_error": abs(x - 1.0),
        "log_error": abs(delta),
        "squared_log_error": delta ** 2,
        "free_energy_error_kJ_per_mol": ddg_kJ,
        "squared_free_energy_error_kJ2": ddg_kJ ** 2,
        "haldane_score": reciprocal_cost(x),
    }


# ---------------------------------------------------------------------------
# Record-level scoring
# ---------------------------------------------------------------------------

@dataclass
class EnzymeRecord:
    """A single reversible uni--uni record (one row of Dataset A).

    Required for scoring: ``kcat_f``, ``km_s``, ``kcat_r``, ``km_p`` and
    exactly one thermodynamic comparator (``keq_thermo`` or
    ``dg_thermo_kJ_per_mol``). All ``sigma_ln_*`` fields are optional
    1-sigma uncertainties in natural-log units; if all of them are present
    the standardized score is also computed.
    """

    record_id: str = ""
    ec_number: str = ""
    enzyme_name: str = ""
    organism: str = ""
    reaction_rhea: str = ""
    kinetic_source: str = ""
    thermo_source: str = ""
    pH: Optional[float] = None
    temperature_K: Optional[float] = None
    # kinetic constants: kcat in 1/s, K_M in mM (units cancel in the ratio)
    kcat_f: Optional[float] = None
    km_s: Optional[float] = None
    kcat_r: Optional[float] = None
    km_p: Optional[float] = None
    # thermodynamic comparator: provide one of the two
    keq_thermo: Optional[float] = None
    dg_thermo_kJ_per_mol: Optional[float] = None
    # optional log-scale 1-sigma uncertainties
    sigma_ln_kcat_f: Optional[float] = None
    sigma_ln_km_s: Optional[float] = None
    sigma_ln_kcat_r: Optional[float] = None
    sigma_ln_km_p: Optional[float] = None
    sigma_ln_keq_thermo: Optional[float] = None


@dataclass
class ScoreResult:
    """Computed quantities for one record."""

    record_id: str
    keq_kin: float
    keq_thermo: float
    ratio_x: float
    ln_ratio: float
    C_haldane: float
    consistency_class: str
    z: Optional[float] = None
    # baseline measures
    abs_log_error: Optional[float] = None
    squared_log_error: Optional[float] = None
    abs_ddg_kJ_per_mol: Optional[float] = None


def score_record(rec: EnzymeRecord) -> ScoreResult:
    """Score a single :class:`EnzymeRecord`.

    Raises ``ValueError`` if the kinetic constants are missing/non-positive or
    if no thermodynamic comparator is supplied.
    """
    if None in (rec.kcat_f, rec.km_s, rec.kcat_r, rec.km_p):
        raise ValueError(
            f"record {rec.record_id!r} is missing one or more kinetic constants"
        )

    temperature = rec.temperature_K if rec.temperature_K else T_DEFAULT

    keq_kin = keq_kinetic(rec.kcat_f, rec.km_s, rec.kcat_r, rec.km_p)

    if rec.keq_thermo is not None:
        keq_thermo = rec.keq_thermo
    elif rec.dg_thermo_kJ_per_mol is not None:
        keq_thermo = keq_thermo_from_dg(rec.dg_thermo_kJ_per_mol * 1000.0, temperature)
    else:
        raise ValueError(
            f"record {rec.record_id!r} needs keq_thermo or dg_thermo_kJ_per_mol"
        )

    x = consistency_ratio(keq_kin, keq_thermo)
    delta = math.log(x)
    cost = reciprocal_cost_from_log(delta)
    cls = classify(x)

    # Optional standardized residual, only when all uncertainties are present.
    z = None
    kin_sigmas = (
        rec.sigma_ln_kcat_f,
        rec.sigma_ln_km_p,
        rec.sigma_ln_kcat_r,
        rec.sigma_ln_km_s,
    )
    if all(s is not None for s in kin_sigmas) and rec.sigma_ln_keq_thermo is not None:
        s_kin = sigma_ln_keq_kin(*kin_sigmas)
        s_delta = sigma_delta(s_kin, rec.sigma_ln_keq_thermo)
        if s_delta > 0:
            z = standardized_residual(delta, s_delta)

    rt_kJ = R_GAS * temperature / 1000.0
    return ScoreResult(
        record_id=rec.record_id,
        keq_kin=keq_kin,
        keq_thermo=keq_thermo,
        ratio_x=x,
        ln_ratio=delta,
        C_haldane=cost,
        consistency_class=cls,
        z=z,
        abs_log_error=abs(delta),
        squared_log_error=delta ** 2,
        abs_ddg_kJ_per_mol=rt_kJ * abs(delta),
    )


def score_records(records: Iterable[EnzymeRecord]) -> List[ScoreResult]:
    """Score an iterable of records, returning a list of results."""
    return [score_record(rec) for rec in records]


# ---------------------------------------------------------------------------
# CSV input / output (standard library only)
# ---------------------------------------------------------------------------

# Fields parsed as floats when reading the input CSV.
_FLOAT_FIELDS = {
    "pH",
    "temperature_K",
    "kcat_f",
    "km_s",
    "kcat_r",
    "km_p",
    "keq_thermo",
    "dg_thermo_kJ_per_mol",
    "sigma_ln_kcat_f",
    "sigma_ln_km_s",
    "sigma_ln_kcat_r",
    "sigma_ln_km_p",
    "sigma_ln_keq_thermo",
}

_RECORD_FIELD_NAMES = {f.name for f in fields(EnzymeRecord)}


def _parse_float(value: Optional[str]) -> Optional[float]:
    """Parse a CSV cell into a float, treating blanks as ``None``."""
    if value is None:
        return None
    value = value.strip()
    if value == "" or value.upper() in {"NA", "NAN", "NULL", "NONE"}:
        return None
    return float(value)


def _require_positive(**values: float) -> None:
    for name, val in values.items():
        if val is None or val <= 0:
            raise ValueError(f"{name} must be positive, got {val!r}")


def read_records(path: str) -> List[EnzymeRecord]:
    """Read records from a CSV file with a header row.

    Unknown columns are ignored; missing optional columns default to ``None``
    or the empty string. Numeric columns are coerced to floats.
    """
    records: List[EnzymeRecord] = []
    with open(path, newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        for raw in reader:
            kwargs = {}
            for key, value in raw.items():
                if key is None or key not in _RECORD_FIELD_NAMES:
                    continue
                if key in _FLOAT_FIELDS:
                    kwargs[key] = _parse_float(value)
                else:
                    kwargs[key] = (value or "").strip()
            records.append(EnzymeRecord(**kwargs))
    return records


# Columns written to the scored output CSV (input identity + computed fields).
_OUTPUT_COLUMNS = [
    "record_id",
    "ec_number",
    "enzyme_name",
    "organism",
    "reaction_rhea",
    "kinetic_source",
    "thermo_source",
    "pH",
    "temperature_K",
    "kcat_f",
    "km_s",
    "kcat_r",
    "km_p",
    "keq_kin",
    "keq_thermo",
    "ratio_x",
    "ln_ratio",
    "C_haldane",
    "z",
    "consistency_class",
    "abs_log_error",
    "squared_log_error",
    "abs_ddg_kJ_per_mol",
]


def _fmt(value: Optional[float], digits: int = 6) -> str:
    """Format a float for CSV output; blank for ``None``."""
    if value is None:
        return ""
    if isinstance(value, float):
        return f"{value:.{digits}g}"
    return str(value)


def write_results(
    path: str,
    records: Iterable[EnzymeRecord],
    results: Iterable[ScoreResult],
) -> None:
    """Write a CSV that merges the input identity columns with the scores."""
    rec_by_id = {r.record_id: r for r in records}
    with open(path, "w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(_OUTPUT_COLUMNS)
        for res in results:
            rec = rec_by_id.get(res.record_id, EnzymeRecord())
            writer.writerow(
                [
                    res.record_id,
                    rec.ec_number,
                    rec.enzyme_name,
                    rec.organism,
                    rec.reaction_rhea,
                    rec.kinetic_source,
                    rec.thermo_source,
                    _fmt(rec.pH, 4),
                    _fmt(rec.temperature_K, 6),
                    _fmt(rec.kcat_f),
                    _fmt(rec.km_s),
                    _fmt(rec.kcat_r),
                    _fmt(rec.km_p),
                    _fmt(res.keq_kin),
                    _fmt(res.keq_thermo),
                    _fmt(res.ratio_x),
                    _fmt(res.ln_ratio),
                    _fmt(res.C_haldane),
                    _fmt(res.z),
                    res.consistency_class,
                    _fmt(res.abs_log_error),
                    _fmt(res.squared_log_error),
                    _fmt(res.abs_ddg_kJ_per_mol),
                ]
            )


==> anc/code/lean_formalization_details.md <==
# Lean formalization details

This note identifies optional, public Lean 4 material that independently checks the
d'Alembert/cosh classification route used by the reciprocal-cost uniqueness theorem
(Theorem 2). The manuscript proof is self-contained --- the classification is stated and
proved as Lemma 3 in Appendix A --- so this formalization is neither cited by nor required
by the manuscript; it is provided here only as a supplementary independent check.

## Repository and pinned state

- Repository: https://github.com/jonwashburn/shape-of-logic
- Pinned commit: `edcd65cc4b88db0cb23c5918bfcfbee45fcbbc1a`
- Short commit: `edcd65c`

## Exact checkout and build commands

```
git checkout edcd65cc4b88db0cb23c5918bfcfbee45fcbbc1a
lake build IndisputableMonolith.Foundation.DAlembert.Inevitability
```

## Relevant module and key declarations

- Module: `IndisputableMonolith.Foundation.DAlembert.Inevitability`
- Source file: `IndisputableMonolith/Foundation/DAlembert/Inevitability.lean`

Representative declarations in the pinned commit:

- `bilinear_family_forced`
- `bilinear_family_reduction`
- `axiom_bundle_necessary`

## Related uniqueness module (supporting context)

The reciprocal-cost uniqueness statement itself is also recorded in a companion
module at the same commit:

- Module: `IndisputableMonolith.CostUniqueness`
- Source file: `IndisputableMonolith/CostUniqueness.lean`
- Representative declarations: `T5_uniqueness_complete`,
  `unique_cost_on_pos_from_rcl`, `unique_cost_on_pos`, `Jcost_regularity_cert`

Both modules build at the pinned commit. The manuscript does not cite or rely on this
material; the `Foundation.DAlembert.Inevitability` module corresponds to the d'Alembert/cosh
classification route, with `CostUniqueness` as the companion uniqueness statement.


==> anc/code/make_real_figures.py <==
"""Compute scored real reactions and generate Figures 3 and 4 for the manuscript.

All numbers are taken from primary literature (see manuscript references):
  - PGI kinetics: Stodeman & Schwarz 2004, Anal. Biochem. 329(2), 307-315.
  - PGI thermo:  Goldberg & Tewari 1995 (JPCRD Part 5); TECRDB 60KAH/LOW, 68DYS/NOL.
  - TPI kinetics: Putman, Coulson, Farley, Riddleston & Knowles 1972, Biochem. J. 129, 301-310.
  - TPI thermo:   Veech, Raijman, Dalziel & Krebs 1969, Biochem. J. 115, 837-842 (K=22.0 +/- 0.25).
  - Mandelate racemase: St Maurice & Bearne 2002, Biochemistry 41, 4048-4058.
  - Proline racemase:   Fisher, Albery & Knowles 1986, Biochemistry 25, 2529-2537.
  - Added amino-acid racemases: May et al. 2007 (B. anthracis RacE1/RacE2),
    Gallo & Knowles 1993 (L. fermenti glutamate racemase), Yamashita et al. 2004
    (B. bifidum aspartate racemase), and Strych et al. 2000 (P. aeruginosa DadX).
  - Fumarase thermo:    Goldberg & Tewari 1995 (JPCRD Part 4); Gajewski et al. 1985.
  - Fumarase buffer:    Genda et al. 2006, Biosci. Biotechnol. Biochem. 70, 1102-1109.
  - LDH kinetics:  Hakala, Glaid & Schwert 1956, J. Biol. Chem. 221, 191-209 (Table IV ordered Haldane).
  - LDH thermo:    Kubowitz & Ott 1943, Biochem. Z. 314, 94; Neilands 1952; Racker 1950 (independent Keq).
  - AAT kinetics:  Velick & Vavra 1962, J. Biol. Chem. 237, 2109-2122 (ping-pong bi-bi Haldane).
  - AAT thermo:    Krebs 1953, Biochem. J. 54, 82; Nisonoff, Barnes & Enns 1953, J. Biol. Chem. 204, 957.
  - Fumarase (pig-heart) kinetics: Bock & Alberty 1953, J. Am. Chem. Soc. 75, 1921-1925 (Haldane test).
  - Fumarase (pig-heart) thermo:   Gajewski, Goldberg & Steckler 1985, Biophys. Chem. 22, 187 (NIST).
"""
from __future__ import annotations

import math
import os
import statistics

import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "svg.fonttype": "none",
})
import matplotlib.pyplot as plt


def J(x: float) -> float:
    return 0.5 * (x + 1.0 / x) - 1.0


def fold(x: float) -> float:
    return x if x >= 1.0 else 1.0 / x


def classify(x: float) -> str:
    f = fold(x)
    if f <= 2:
        return "within twofold"
    if f <= 5:
        return "2-5-fold"
    if f <= 10:
        return "5-10-fold"
    return ">10-fold"


# (label, K_kin, K_thermo, marker-group)
SCORED = [
    ("PGI 60KAH/LOW", 0.307, 0.260, "PGI"),
    ("PGI 68DYS/NOL", 0.395, 0.290, "PGI"),
    ("TPI", 20.4, 22.0, "TPI"),
    ("Mandelate racemase", 1.14, 1.000, "racemase"),
    ("Proline racemase", 1.000, 1.000, "racemase"),
    ("B. anthracis RacE2", (38.0 / 3.7) / (1.6 / 0.20), 1.000, "racemase-added"),
    ("B. anthracis RacE1", (17.7 / 8.0) / (3.9 / 0.90), 1.000, "racemase-added"),
    ("L. fermenti GluR", (69.0 / 0.33) / (68.0 / 0.26), 1.000, "racemase-added"),
    ("B. bifidum AspR", 14.9 / 15.3, 1.000, "racemase-added"),
    ("P. aeruginosa DadX", (155.0 / 1.40) / (134.0 / 1.40), 1.000, "racemase-added"),
    # Real two-sided records beyond the demonstration set: RPE/RPI, the BRENDA-harvested
    # GALE entries, and enolase entries scored against the condition-matched K_app=5.0 comparator.
    ("RPE CrRPE1", 1.59, 2.2, "epimerase"),
    ("RPI pea", 0.99, 0.32, "RPI"),
    ("GALE HvUGE1", 0.40, 0.30, "epimerase"),
    ("GALE Cjejuni Gne", 0.256, 0.33, "epimerase"),
    ("ENO K. pneumoniae", 5.27, 5.0, "ENO"),
    ("ENO H. sapiens muscle", 8.46, 5.0, "ENO"),
    # D-psicose 3-epimerase records for the D-fructose <-> D-psicose reaction,
    # covering two organisms and both within-twofold and 2-5-fold outcomes.
    ("DPE A. tumefaciens", 0.415, 0.47, "DPE"),
    ("DPE C. scindens", 0.135, 0.389, "DPE"),
    # Additional free-ketose epimerase and mannose-6-phosphate isomerase records broaden
    # the backbone while remaining within the fixed twofold reporting band.
    ("DTE C. minuta", 0.366, 0.47, "DPE"),
    ("MPI B. subtilis (L-ribose)", 0.405, 0.408, "MPI"),
    # Beef-liver cytoplasmic aconitase supplies a hydro-lyase record for citrate <-> isocitrate;
    # cis-aconitate is treated as the kinetically detected intermediate, so the net reaction is uni-uni.
    ("ACN beef liver", 0.102, 0.077, "ACN"),
    # Wild-type yeast alcohol dehydrogenase is an ordered bi-bi record. The ordered Haldane
    # expression K'_eq,kin=(V1/V2)(Kiq Kp)/(Kia Kb) uses coenzyme dissociation constants
    # Kia and Kiq from the kinetic source and is compared with Backlin's measured equilibrium.
    ("ADH yeast (WT)", 0.000230, 0.000196, "ADH"),
    # Rabbit-muscle creatine kinase contributes a rapid-equilibrium random bi-bi record.
    # The published kinetic Haldane value is converted to the apparent K'(pH 8.0) used here
    # and compared with the independent Kuby and Noltmann thermodynamic comparator.
    ("CK rabbit muscle", 0.036, 0.030, "CK"),
    # D-tagatose <-> D-sorbose and D-fructose <-> D-psicose entries extend the rare-sugar
    # epimerase backbone, including one 2-5-fold flag and one within-twofold record.
    ("DTE Sinorhizobium (tag<->sorb)", 9.22, 2.33, "DPE"),
    ("DPE C. cellulolyticum", 0.336, 0.47, "DPE"),
    # Pig-heart malate dehydrogenase is an ordered bi-bi oxidoreductase record. The kinetic
    # constants are read from Raval and Wolfe, and the thermodynamic comparator is the
    # directly measured Guynn, Gelberg, and Veech equilibrium at matched pH and temperature.
    ("MDH pig heart", 0.000104, 0.000102, "MDH"),
    # The final independent records include lactate dehydrogenase, aspartate aminotransferase,
    # and pig-heart fumarase. Together they broaden the independent-comparator subset and
    # complete the ordered, rapid-equilibrium random, and ping-pong bi-bi mechanism coverage.
    ("LDH rabbit muscle", 0.0000181, 0.0000262, "LDH"),
    ("AAT pig heart", 0.161, 0.148, "AAT"),
    ("FUM pig heart", 4.2, 4.20, "FUM"),
]

# The demonstration subset: the original ten manually-curated records.
POC_SCORED = SCORED[:10]
# The harvested + promoted two-sided backbone: the sixteen records harvested
# under the frozen protocol (SCORED[10:26]) plus the three round-15 independent records (SCORED[26:]),
# and -- promoted as audited members of the backbone -- the two genuinely-independent demonstration
# isomerases (PGI primary record SCORED[0] and TPI SCORED[2]). Twenty-one records in all. PGI and TPI
# remain in the demonstration subset (POC_SCORED is unchanged); here they
# are additionally counted in the backbone, where they are among the eight genuinely-independent tests.
BACKBONE = [SCORED[0], SCORED[2]] + SCORED[10:]

# Fumarase kinetic Haldane estimates (Genda et al. 2006, C. glutamicum) scored against the
# representative evaluated thermodynamic value K_thermo = 4.2.
# K_kin = (kcat_F K_m,M)/(kcat_M K_m,F).
FUMARASE_KTHERMO = 4.2
FUMARASE = [
    ("Fumarase phosphate pH6", 6.4, FUMARASE_KTHERMO, "fum-P"),
    ("Fumarase phosphate pH7", 6.1, FUMARASE_KTHERMO, "fum-P"),
    ("Fumarase phosphate pH8", 4.6, FUMARASE_KTHERMO, "fum-P"),
    ("Fumarase MES pH6", 16.0, FUMARASE_KTHERMO, "fum-NP"),
    ("Fumarase TES pH7", 19.0, FUMARASE_KTHERMO, "fum-NP"),
    ("Fumarase Tris pH8", 17.0, FUMARASE_KTHERMO, "fum-NP"),
]


def print_table() -> None:
    print(f"{'reaction':22s} {'Kkin':>7s} {'Kthermo':>8s} {'x':>7s} {'fold':>6s} {'C':>8s}  fold band")
    for label, kk, kt, _ in SCORED:
        x = kk / kt
        print(f"{label:22s} {kk:7.3f} {kt:8.3f} {x:7.3f} {fold(x):6.3f} {J(x):8.4f}  {classify(x)}")

    # thermodynamic-side uncertainty from inter-source spread
    pgi_thermo = [0.260, 0.290]
    fum_thermo = [3.98, 4.25, 4.28, 4.43]
    s_pgi = statistics.stdev([math.log(v) for v in pgi_thermo])
    s_fum = statistics.stdev([math.log(v) for v in fum_thermo])
    print(f"\nsigma_ln(thermo) PGI inter-source spread = {s_pgi:.4f}")
    print(f"sigma_ln(thermo) fumarase inter-source spread = {s_fum:.4f}")

    # PGI primary standardized score with both uncertainties
    kk, kt, skk = 0.307, 0.260, 0.053
    lnx = math.log(kk / kt)
    s_kin = skk / kk
    s_delta = math.hypot(s_kin, s_pgi)
    z = lnx / s_delta
    print(f"\nPGI primary: ln x={lnx:.4f}, sigma_kin={s_kin:.4f}, sigma_thermo={s_pgi:.4f},"
          f" sigma_delta={s_delta:.4f}, z={z:.3f}")

    # fumarase kinetic Haldane scores vs thermodynamic K' = 4.2 (Genda 2006)
    print("\nFumarase kinetic Haldane vs thermodynamic K'=4.2 (Genda 2006):")
    for label, kk, kt, _ in FUMARASE:
        x = kk / kt
        print(f"  {label:24s} Kkin={kk:5.1f} x={x:6.3f} fold={fold(x):5.2f}"
              f" C={J(x):8.4f}  {classify(x)}")


def make_consistency_figure(path: str, records) -> None:
    fig, ax = plt.subplots(figsize=(6.2, 6.4))
    lo, hi = 0.1, 30.0
    grid = [lo, hi]
    ax.plot(grid, grid, color="black", lw=1.2, zorder=1, label="line of identity")
    for fac, c in [(2.0, "0.55"), (5.0, "0.78")]:
        ax.plot([lo, hi], [lo * fac, hi * fac], ls="--", color=c, lw=0.9, zorder=1)
        ax.plot([lo, hi], [lo / fac, hi / fac], ls="--", color=c, lw=0.9, zorder=1)

    groups = {
        "PGI": ("#1f77b4", "o", "PGI (2 source-traced comparators)"),
        "TPI": ("#2ca02c", "s", "TPI"),
        "racemase": ("#d62728", "^", "original racemases ($K'_{thermo}=1$)"),
        "racemase-added": ("#8c564b", "P", "added amino-acid racemases"),
        "fum-P": ("#9467bd", "D", "fumarase (phosphate)"),
        "fum-NP": ("#ff7f0e", "v", "fumarase (non-phosphate)"),
        "epimerase": ("#17becf", "X", "epimerases (RPE, GALE)"),
        "RPI": ("#e377c2", "*", "RPI (inconsistent)"),
        "ENO": ("#bcbd22", "h", "enolase"),
        "DPE": ("#7f7f7f", "p", "ketose 3-epimerases (DPEase/DTEase)"),
        "MPI": ("#393b79", "8", "M6P isomerase (general; L-ribose)"),
        "ACN": ("#762a83", ">", r"aconitase (citrate$\leftrightarrow$isocitrate)"),
        "ADH": ("#1b9e77", "d", r"alcohol DH, ordered bi–bi (ethanol$\leftrightarrow$acetaldehyde)"),
        "CK": ("#a6761d", "P", r"creatine kinase, RE-random bi–bi (MgATP$+$creatine$\leftrightarrow$MgADP$+$P-creatine)"),
        "MDH": ("#e7298a", "<", r"malate DH, ordered bi–bi (malate$\leftrightarrow$oxaloacetate)"),
        "LDH": ("#66c2a5", "P", r"lactate DH, ordered bi–bi (lactate$\leftrightarrow$pyruvate)"),
        "AAT": ("#e6ab02", "H", r"aspartate aminotransferase, ping-pong bi–bi (Asp$\leftrightarrow$OAA)"),
        "FUM": ("#386cb0", "D", r"fumarase, uni–uni (fumarate$\leftrightarrow$malate)"),
    }
    seen = set()
    for label, kk, kt, grp in records:
        # The consistency plane is calibrated to the O(0.1-30) backbone; the lowest-K' records
        # (aconitase, K' ~ 0.08; the proton-coupled ADH, apparent K' ~ 2e-4) fall below it and
        # are shown in the cost figure (Fig. 4) and the SI tables rather than plotted off-range.
        if not (lo <= kt <= hi and lo <= kk <= hi):
            continue
        color, marker, leg = groups[grp]
        ax.scatter([kt], [kk], c=color, marker=marker, s=70, zorder=3,
                   edgecolors="black", linewidths=0.5,
                   label=leg if grp not in seen else None)
        seen.add(grp)

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(lo, hi)
    ax.set_ylim(lo, hi)
    ax.set_xlabel(r"thermodynamic $K'_{\mathrm{eq,thermo}}$")
    ax.set_ylabel(r"kinetic $K'_{\mathrm{eq,kin}}$")
    ax.set_title("Kinetic vs. thermodynamic equilibrium constants", pad=10)
    ax.text(0.30, 0.55 * 5, "2-, 5-fold bands", fontsize=8, color="0.4", rotation=45)
    # Place the full legend below the axes so it cannot obscure the plot title.
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.24), ncol=2,
              fontsize=7.0, framealpha=0.95, borderaxespad=0.0,
              columnspacing=1.0, handletextpad=0.5)
    ax.set_aspect("equal")
    fig.tight_layout()
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)


def make_distribution_figure(path: str, records) -> None:
    short = {
        "PGI 60KAH/LOW": "PGI-1",
        "PGI 68DYS/NOL": "PGI-2",
        "TPI": "TPI",
        "Mandelate racemase": "MR",
        "Proline racemase": "PR",
        "B. anthracis RacE2": "RacE2",
        "B. anthracis RacE1": "RacE1",
        "L. fermenti GluR": "Lf-GluR",
        "B. bifidum AspR": "Bb-AspR",
        "P. aeruginosa DadX": "Pa-DadX",
        "Fumarase phosphate pH6": "Fum-P6",
        "Fumarase phosphate pH7": "Fum-P7",
        "Fumarase phosphate pH8": "Fum-P8",
        "Fumarase MES pH6": "Fum-MES6",
        "Fumarase TES pH7": "Fum-TES7",
        "Fumarase Tris pH8": "Fum-Tris8",
        "RPE CrRPE1": "RPE",
        "RPI pea": "RPI",
        "GALE HvUGE1": "GALE-Hv",
        "GALE Cjejuni Gne": "GALE-Cj",
        "ENO K. pneumoniae": "ENO-Kp",
        "ENO H. sapiens muscle": "ENO-Hs",
        "DPE A. tumefaciens": "DPE-At",
        "DPE C. scindens": "DPE-Cs",
        "DTE C. minuta": "DTE-Cm",
        "MPI B. subtilis (L-ribose)": "MPI-Bs",
        "ACN beef liver": "ACN-bl",
        "ADH yeast (WT)": "ADH-Sc",
        "CK rabbit muscle": "CK-rm",
        "DTE Sinorhizobium (tag<->sorb)": "DTE-Si",
        "DPE C. cellulolyticum": "DPE-Cc",
        "MDH pig heart": "MDH-ph",
        "LDH rabbit muscle": "LDH-rm",
        "AAT pig heart": "AAT-ph",
        "FUM pig heart": "FUM-ph",
    }
    items = [(short[label], J(kk / kt), grp, label) for (label, kk, kt, grp) in records]
    color_map = {"PGI": "#1f77b4", "TPI": "#2ca02c", "racemase": "#d62728",
                 "racemase-added": "#8c564b", "fum-P": "#9467bd", "fum-NP": "#ff7f0e",
                 "epimerase": "#17becf", "RPI": "#e377c2", "ENO": "#bcbd22",
                 "DPE": "#7f7f7f", "MPI": "#393b79", "ACN": "#762a83", "ADH": "#1b9e77",
                 "CK": "#a6761d", "MDH": "#e7298a", "LDH": "#66c2a5", "AAT": "#e6ab02",
                 "FUM": "#386cb0"}
    labels = [it[0] for it in items]
    floor = 1e-4
    vals = [max(it[1], floor) for it in items]
    colors = [color_map[it[2]] for it in items]

    # Horizontal lollipop/strip layout: one record per row keeps every label legible no
    # matter how many records are scored (the figure grows in height, not in label
    # density), which a rotated categorical x-axis cannot do once the printed width is
    # fixed by the manuscript column.
    n = len(items)
    fig, ax = plt.subplots(figsize=(6.6, max(3.0, 0.30 * n + 1.0)))
    ys = list(range(n))
    base = floor * 0.7
    for y, v, c in zip(ys, vals, colors):
        ax.plot([base, v], [y, y], color=c, lw=1.1, alpha=0.55, zorder=2)
    ax.scatter(vals, ys, s=66, color=colors, edgecolor="black", linewidth=0.5, zorder=3)
    ax.set_xscale("log")
    ax.set_yticks(ys)
    ax.set_yticklabels(labels, fontsize=9)
    ax.invert_yaxis()
    ax.axvline(0.25, ls=":", color="0.35", lw=1.1)
    ax.annotate(
        r"twofold reporting boundary ($C_{\mathrm{Haldane}}=0.25$)",
        xy=(0.25, 1.0),
        xycoords=ax.get_xaxis_transform(),
        xytext=(0.25, 1.075),
        textcoords=ax.get_xaxis_transform(),
        arrowprops={"arrowstyle": "->", "lw": 0.9, "color": "0.15"},
        fontsize=8,
        color="0.15",
        ha="center",
        va="bottom",
        annotation_clip=False,
    )
    for i, (_, cost, _, label) in enumerate(items):
        if cost == 0.0:
            ax.annotate(
                "exact zero (plotted at floor)",
                xy=(floor, ys[i]),
                xytext=(floor * 2.4, ys[i]),
                arrowprops={"arrowstyle": "->", "lw": 0.8, "color": "0.25", "shrinkB": 7},
                fontsize=7,
                color="0.25",
                ha="left",
                va="center",
            )
            break
    ax.set_xlabel(r"Haldane-consistency score $C_{\mathrm{Haldane}}$")
    ax.set_title("Consistency cost for individual\nscored comparisons", loc="left", pad=14, fontsize=12)
    ax.set_xlim(base, 2.0)
    ax.grid(axis="x", alpha=0.25, which="both")
    fig.tight_layout()
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    print_table()
    out_dir = os.path.join(os.path.dirname(os.path.abspath(__file__)), "figures")
    os.makedirs(out_dir, exist_ok=True)
    # Full set (demonstration seed + harvested backbone): used by the manuscript.
    make_consistency_figure(os.path.join(out_dir, "fig_consistency.pdf"), SCORED + FUMARASE)
    make_distribution_figure(os.path.join(out_dir, "fig_distribution.pdf"), SCORED + FUMARASE)
    # Demonstration subset only.
    make_consistency_figure(os.path.join(out_dir, "fig_consistency_poc.pdf"), POC_SCORED + FUMARASE)
    make_distribution_figure(os.path.join(out_dir, "fig_distribution_poc.pdf"), POC_SCORED + FUMARASE)
    print(f"\nFigures written to {out_dir}")

    # The manuscript uses the harvested-backbone-only variants in the top-level
    # figures/ directory. Rendering
    # them here keeps the manuscript figure names reproducible from this single command.
    top_dir = os.path.normpath(os.path.join(out_dir, os.pardir, os.pardir, "figures"))
    if os.path.isdir(top_dir):
        make_consistency_figure(
            os.path.join(top_dir, "fig1_backbone_kinetic_vs_thermodynamic.pdf"), BACKBONE)
        make_distribution_figure(
            os.path.join(top_dir, "fig2_backbone_score_distribution.pdf"), BACKBONE)
        print(f"Backbone figures (fig1/fig2) written to {top_dir}")


if __name__ == "__main__":
    main()


==> anc/code/make_real_figures_output.txt <==
reaction                  Kkin  Kthermo       x   fold        C  fold band
PGI 60KAH/LOW            0.307    0.260   1.181  1.181   0.0138  within twofold
PGI 68DYS/NOL            0.395    0.290   1.362  1.362   0.0481  within twofold
TPI                     20.400   22.000   0.927  1.078   0.0029  within twofold
Mandelate racemase       1.140    1.000   1.140  1.140   0.0086  within twofold
Proline racemase         1.000    1.000   1.000  1.000   0.0000  within twofold
B. anthracis RacE2       1.284    1.000   1.284  1.284   0.0314  within twofold
B. anthracis RacE1       0.511    1.000   0.511  1.959   0.2346  within twofold
L. fermenti GluR         0.799    1.000   0.799  1.251   0.0252  within twofold
B. bifidum AspR          0.974    1.000   0.974  1.027   0.0004  within twofold
P. aeruginosa DadX       1.157    1.000   1.157  1.157   0.0106  within twofold
RPE CrRPE1               1.590    2.200   0.723  1.384   0.0532  within twofold
RPI pea                  0.990    0.320   3.094  3.094   0.7085  2-5-fold
GALE HvUGE1              0.400    0.300   1.333  1.333   0.0417  within twofold
GALE Cjejuni Gne         0.256    0.330   0.776  1.289   0.0324  within twofold
ENO K. pneumoniae        5.270    5.000   1.054  1.054   0.0014  within twofold
ENO H. sapiens muscle    8.460    5.000   1.692  1.692   0.1415  within twofold
DPE A. tumefaciens       0.415    0.470   0.883  1.133   0.0078  within twofold
DPE C. scindens          0.135    0.389   0.347  2.881   0.6143  2-5-fold
DTE C. minuta            0.366    0.470   0.779  1.284   0.0314  within twofold
MPI B. subtilis (L-ribose)   0.405    0.408   0.993  1.007   0.0000  within twofold
ACN beef liver           0.102    0.077   1.325  1.325   0.0398  within twofold
ADH yeast (WT)           0.000    0.000   1.173  1.173   0.0128  within twofold
CK rabbit muscle         0.036    0.030   1.200  1.200   0.0167  within twofold
DTE Sinorhizobium (tag<->sorb)   9.220    2.330   3.957  3.957   1.1049  2-5-fold
DPE C. cellulolyticum    0.336    0.470   0.715  1.399   0.0569  within twofold
MDH pig heart            0.000    0.000   1.020  1.020   0.0002  within twofold
LDH rabbit muscle        0.000    0.000   0.691  1.448   0.0692  within twofold
AAT pig heart            0.161    0.148   1.088  1.088   0.0035  within twofold
FUM pig heart            4.200    4.200   1.000  1.000   0.0000  within twofold

sigma_ln(thermo) PGI inter-source spread = 0.0772
sigma_ln(thermo) fumarase inter-source spread = 0.0447

PGI primary: ln x=0.1662, sigma_kin=0.1726, sigma_thermo=0.0772, sigma_delta=0.1891, z=0.879

Fumarase kinetic Haldane vs thermodynamic K'=4.2 (Genda 2006):
  Fumarase phosphate pH6   Kkin=  6.4 x= 1.524 fold= 1.52 C=  0.0900  within twofold
  Fumarase phosphate pH7   Kkin=  6.1 x= 1.452 fold= 1.45 C=  0.0705  within twofold
  Fumarase phosphate pH8   Kkin=  4.6 x= 1.095 fold= 1.10 C=  0.0041  within twofold
  Fumarase MES pH6         Kkin= 16.0 x= 3.810 fold= 3.81 C=  1.0360  2-5-fold
  Fumarase TES pH7         Kkin= 19.0 x= 4.524 fold= 4.52 C=  1.3724  2-5-fold
  Fumarase Tris pH8        Kkin= 17.0 x= 4.048 fold= 4.05 C=  1.1473  2-5-fold

Figures written to /Users/megansimons/Documents/Recognition_Physics/Cost Metric in Reversible Enzyme Kinetics/arxiv/anc/code/figures


==> anc/code/requirements.txt <==
# The core scoring library (haldane_consistency.py), the command-line driver
# (run_analysis.py), and the tests (test_haldane_consistency.py) use ONLY the
# Python standard library and require Python 3.8 or newer -- no installation
# needed.
#
# matplotlib is required only for figure generation (figures.py,
# make_real_figures.py, and the --figures option of run_analysis.py).
matplotlib>=3.3

# equilibrator-api is OPTIONAL and is needed only by equilibrator_estimates.py,
# which recomputes the eQuilibrator (component-contribution) thermodynamic
# comparators. The first run downloads the equilibrator compound cache
# (~1.3 GB). Install with:  pip install equilibrator-api
# equilibrator-api>=0.6


==> anc/code/run_analysis.py <==
#!/usr/bin/env python3
"""Command-line driver for the Haldane-consistency analysis.

Reads a curated dataset (CSV), computes the reciprocal Haldane-consistency
score for every record, writes an augmented CSV, prints a short summary, and
optionally regenerates the figures.

Examples
--------
Score the bundled synthetic example and write results next to it::

    python run_analysis.py --input example_dataset.csv --output scored_example.csv

Also (re)generate Figures 1, 3 and 4 into ``figures/``::

    python run_analysis.py -i example_dataset.csv -o scored_example.csv --figures
"""

from __future__ import annotations

import argparse
import statistics
import sys
from collections import Counter
from typing import List

from haldane_consistency import (
    CLASS_LABELS,
    EnzymeRecord,
    ScoreResult,
    read_records,
    score_record,
    write_results,
)


def _score_all(records: List[EnzymeRecord]) -> List[ScoreResult]:
    results: List[ScoreResult] = []
    for rec in records:
        try:
            results.append(score_record(rec))
        except ValueError as exc:  # skip but report unscorable rows
            print(f"  [skip] {rec.record_id or '<no id>'}: {exc}", file=sys.stderr)
    return results


def _print_summary(results: List[ScoreResult]) -> None:
    if not results:
        print("No records scored.")
        return

    costs = [r.C_haldane for r in results]
    counts = Counter(r.consistency_class for r in results)

    print(f"\nScored {len(results)} record(s).")
    print(f"  C_Haldane: min={min(costs):.4g}  median={statistics.median(costs):.4g}  "
          f"max={max(costs):.4g}  mean={statistics.fmean(costs):.4g}")
    print("  Consistency classes:")
    for label in CLASS_LABELS:
        print(f"    {label:<24s} {counts.get(label, 0)}")

    worst = sorted(results, key=lambda r: r.C_haldane, reverse=True)[:5]
    print("  Largest inconsistencies:")
    for r in worst:
        print(f"    {r.record_id:<10s} x={r.ratio_x:8.3g}  "
              f"C_Haldane={r.C_haldane:8.4g}  [{r.consistency_class}]")


def main(argv: List[str] | None = None) -> int:
    parser = argparse.ArgumentParser(
        description="Compute reciprocal Haldane-consistency scores for enzyme records."
    )
    parser.add_argument("-i", "--input", required=True,
                        help="input CSV with kinetic and thermodynamic constants")
    parser.add_argument("-o", "--output", default="scored_dataset.csv",
                        help="output CSV (default: scored_dataset.csv)")
    parser.add_argument("--figures", action="store_true",
                        help="also (re)generate Figures 1, 3 and 4")
    parser.add_argument("--figures-dir", default="figures",
                        help="directory for generated figures (default: figures)")
    args = parser.parse_args(argv)

    records = read_records(args.input)
    if not records:
        print(f"No records found in {args.input!r}.", file=sys.stderr)
        return 1

    results = _score_all(records)
    write_results(args.output, records, results)
    print(f"Wrote scored dataset to {args.output!r}.")
    _print_summary(results)

    if args.figures:
        import os

        import figures  # imported lazily so matplotlib is optional

        os.makedirs(args.figures_dir, exist_ok=True)
        f1 = figures.figure_cost_shape(os.path.join(args.figures_dir, "figure1_cost_shape.png"))
        f3 = figures.figure_consistency_scatter(
            results, os.path.join(args.figures_dir, "figure3_consistency_scatter.png"))
        f4 = figures.figure_score_distribution(
            results, os.path.join(args.figures_dir, "figure4_score_distribution.png"))
        print(f"Wrote figures: {f1}, {f3}, {f4}")

    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/score_curated.py <==
"""Score the curated real-reaction dataset and reproduce the manuscript tables.

Reads ``curated_reactions.csv`` (one row per curated kinetic--thermodynamic
comparison, with the kinetic estimate ``keq_kin`` and the thermodynamic
comparator ``keq_thermo`` already reduced to apparent equilibrium constants,
together with full provenance) and reports, for each record,

    x   = keq_kin / keq_thermo
    C   = J(x) = 1/2 (x + 1/x) - 1          (reciprocal recognition cost)
    fold= max(x, 1/x)
    fold band                                (fixed reporting band)

These reproduce the phosphoglucose isomerase rows, the clean scored set (TPI
and the racemase controls), and the fumarase kinetic Haldane scores reported in
the manuscript. Standard library only.

Usage
-----
    python score_curated.py                       # print summary
    python score_curated.py -o scored.csv         # also write a scored CSV
"""
from __future__ import annotations

import argparse
import csv
import os

import haldane_consistency as hc

HERE = os.path.dirname(os.path.abspath(__file__))
DEFAULT_INPUT = os.path.join(HERE, "curated_reactions.csv")


def score_rows(path: str) -> list[dict]:
    rows: list[dict] = []
    with open(path, newline="", encoding="utf-8") as handle:
        for raw in csv.DictReader(handle):
            keq_kin = float(raw["keq_kin"])
            keq_thermo = float(raw["keq_thermo"])
            x = hc.consistency_ratio(keq_kin, keq_thermo)
            row = dict(raw)
            row["x"] = x
            row["C_haldane"] = hc.reciprocal_cost(x)
            row["fold_error"] = hc.fold_error(x)
            row["consistency_class"] = hc.classify(x)
            rows.append(row)
    return rows


def print_summary(rows: list[dict]) -> None:
    header = f"{'reaction_id':24s} {'Kkin':>7s} {'Kthermo':>8s} {'x':>6s} {'fold':>5s} {'C':>7s}  fold band"
    print(header)
    print("-" * len(header))
    for r in rows:
        print(
            f"{r['reaction_id']:24s} {float(r['keq_kin']):7.3f} "
            f"{float(r['keq_thermo']):8.3f} {r['x']:6.3f} {r['fold_error']:5.2f} "
            f"{r['C_haldane']:7.4f}  {r['consistency_class']}"
        )


def write_scored(path: str, rows: list[dict]) -> None:
    extra = ["x", "C_haldane", "fold_error", "consistency_class"]
    base = [c for c in rows[0] if c not in extra] if rows else []
    columns = base + extra
    with open(path, "w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=columns)
        writer.writeheader()
        for r in rows:
            writer.writerow({c: r.get(c, "") for c in columns})


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("-i", "--input", default=DEFAULT_INPUT,
                        help="curated reactions CSV (default: curated_reactions.csv)")
    parser.add_argument("-o", "--output", default=None,
                        help="optional path for the scored CSV")
    args = parser.parse_args()

    rows = score_rows(args.input)
    print_summary(rows)
    if args.output:
        write_scored(args.output, rows)
        print(f"\nScored CSV written to {args.output}")


if __name__ == "__main__":
    main()


==> anc/code/score_curated_output.txt <==
reaction_id                 Kkin  Kthermo      x  fold       C  fold band
-------------------------------------------------------------------------
PGI_60KAH                  0.307    0.260  1.181  1.18  0.0138  within twofold
PGI_68DYS                  0.395    0.290  1.362  1.36  0.0481  within twofold
TPI                       20.400   22.000  0.927  1.08  0.0029  within twofold
Mandelate_racemase         1.140    1.000  1.140  1.14  0.0086  within twofold
Proline_racemase           1.000    1.000  1.000  1.00  0.0000  within twofold
B_anthracis_RacE2          1.284    1.000  1.284  1.28  0.0314  within twofold
B_anthracis_RacE1          0.511    1.000  0.511  1.96  0.2346  within twofold
L_fermenti_GluR            0.799    1.000  0.799  1.25  0.0252  within twofold
B_bifidum_AspR             0.974    1.000  0.974  1.03  0.0004  within twofold
P_aeruginosa_DadX          1.157    1.000  1.157  1.16  0.0106  within twofold
Fumarase_phosphate_pH6     6.400    4.200  1.524  1.52  0.0900  within twofold
Fumarase_phosphate_pH7     6.100    4.200  1.452  1.45  0.0705  within twofold
Fumarase_phosphate_pH8     4.600    4.200  1.095  1.10  0.0041  within twofold
Fumarase_MES_pH6          16.000    4.200  3.810  3.81  1.0360  2-5-fold
Fumarase_TES_pH7          19.000    4.200  4.524  4.52  1.3724  2-5-fold
Fumarase_Tris_pH8         17.000    4.200  4.048  4.05  1.1473  2-5-fold
RPE_CrRPE1                 1.590    2.200  0.723  1.38  0.0532  within twofold
RPI_pea                    0.990    0.320  3.094  3.09  0.7085  2-5-fold
GALE_HvUGE1                0.400    0.300  1.333  1.33  0.0417  within twofold
GALE_Cjejuni_Gne           0.256    0.330  0.776  1.29  0.0324  within twofold
ENO_Kpneumoniae            5.270    5.000  1.054  1.05  0.0014  within twofold
ENO_Hsapiens_muscle        8.460    5.000  1.692  1.69  0.1415  within twofold
DPE_Atumefaciens           0.415    0.470  0.883  1.13  0.0078  within twofold
DPE_Cscindens              0.135    0.389  0.347  2.88  0.6143  2-5-fold
DTE_Cminuta                0.366    0.470  0.779  1.28  0.0314  within twofold
MPI_Bsubtilis_lribose      0.405    0.408  0.993  1.01  0.0000  within twofold
ACN_beefliver              0.102    0.077  1.325  1.32  0.0398  within twofold
ADH_yeast_wt               0.000    0.000  1.173  1.17  0.0128  within twofold
CK_rabbit_muscle           0.036    0.030  1.200  1.20  0.0167  within twofold
DTE_Sinorhizobium          9.220    2.330  3.957  3.96  1.1049  2-5-fold
DPE_Ccellulolyticum        0.336    0.470  0.715  1.40  0.0569  within twofold
MDH_pigheart               0.000    0.000  1.020  1.02  0.0002  within twofold
LDH_rabbit_muscle          0.000    0.000  0.691  1.45  0.0692  within twofold
AAT_pig_heart              0.161    0.148  1.088  1.09  0.0035  within twofold
FUM_pig_heart              4.200    4.200  1.000  1.00  0.0000  within twofold

Scored CSV written to curated_reactions_scored.csv


==> anc/code/strenda_metadata.csv <==
"record_id","enzyme","ec_number","reaction","organism_source","temperature_K","pH","buffer","forward_term_type","forward_value","km_s_mM","reverse_term_type","reverse_value","km_p_mM","method","source_citation_key","provenance_flag","reported_kinetic_Keqkin_sigma","sigma_lnKeqkin","notes"
"PGI","Phosphoglucose isomerase","5.3.1.9","G6P <-> F6P","Saccharomyces cerevisiae (baker's yeast)","293.4","8.0","0.1 M Tris-HCl, 10 mM MgCl2; ionic strength not reported","kcat_f_s^-1","0.852 +/- 0.086","approx. 2.6","kcat_r_s^-1","2.78 +/- 0.34","approx. 2.6","stopped-flow microcalorimetry","Stodeman2004","direct_primary","0.053","0.17","Reported assembled K'eq,kin = 0.307 +/- 0.053 at 293.4 K (sigma_lnKeqkin approx 0.17) and 0.395 +/- 0.033 at 298.4 K; the single reported error bar already folds in the shared-assay correlation. Kinetic equilibrium constants at 293.4 K and 298.4 K are scored separately in curated_reactions.csv."
"Fumarase","Fumarase","4.2.1.2","fumarate <-> (S)-malate (H2O conventional)","Corynebacterium glutamicum","293-296","6-8","100 mM phosphate, MES-NaOH, TES-NaOH, or Tris-HCl","kcat_f_s^-1","see manuscript Table raw fumarase constants","see manuscript Table raw fumarase constants","kcat_r_s^-1","see manuscript Table raw fumarase constants","see manuscript Table raw fumarase constants","spectrophotometric","Genda2006","direct_primary","not_reported","not_reported","Single-assay forward/reverse constants; no error reported on the assembled Kkin and the shared-assay correlation is not available, so the standardized residual z is withheld. Raw kcat, KM, and computed Kkin values are tabulated by buffer in the manuscript and scored in curated_reactions.csv."
"TPI","Triosephosphate isomerase","5.3.1.1","GAP <-> DHAP","Gallus gallus (chicken muscle)","303","not reported","not reported","kcat_f_s^-1","4267","0.47","kcat_r_s^-1","432","0.97","not reported","Putman1972","direct_primary","not_reported","not_reported","Assembled from specificity constants without reported individual errors; standardized residual z withheld. Original kcat values were reported per minute and converted to per second by dividing by 60."
"Mandelate_racemase","Mandelate racemase","5.1.2.2","(S)-mandelate <-> (R)-mandelate","Pseudomonas putida","298","7.5","not reported","kcat_f_s^-1","447","0.62","kcat_r_s^-1","514","0.81","not reported","StMaurice2002","direct_primary","not_reported","not_reported","Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. No reported error on the assembled constant; standardized residual z withheld."
"Proline_racemase","Proline racemase","5.1.1.4","L-proline <-> D-proline","Clostridium sticklandii","not reported","not reported","not reported","kcat_f/KM_M^-1_s^-1","9e5","","kcat_r/KM_M^-1_s^-1","9e5","","not reported","Fisher1986","direct_primary","not_reported","not_reported","Organism has since been reclassified as Acetoanaerobium sticklandii; separate kcat and KM values were not reported. Standardized residual z withheld."
"B_anthracis_RacE2","Glutamate racemase RacE2","5.1.1.3","L-glutamate <-> D-glutamate","Bacillus anthracis","298","8.2","10 mM potassium phosphate, 0.2 mM DTT","kcat_f_s^-1","38","3.7","kcat_r_s^-1","1.6","0.20","circular dichroism","May2007","direct_primary","not_reported","not_reported","Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. No reported error on the assembled constant; standardized residual z withheld."
"B_anthracis_RacE1","Glutamate racemase RacE1","5.1.1.3","L-glutamate <-> D-glutamate","Bacillus anthracis","298","8.2","10 mM potassium phosphate, 0.2 mM DTT","kcat_f_s^-1","17.7","8.0","kcat_r_s^-1","3.9","0.90","circular dichroism","May2007","direct_primary","not_reported","not_reported","Thermodynamic comparator is exact enantiomer symmetry, Kthermo=1. No reported error on the assembled constant; standardized residual z withheld."
"L_fermenti_GluR","Glutamate racemase","5.1.1.3","L-glutamate <-> D-glutamate","Lactobacillus fermenti","not reported","not reported","not reported","kcat_f_s^-1","69","0.33","kcat_r_s^-1","68","0.26","not reported","Gallo1993; May2007","reproduced","not_reported","not_reported","Constants were not independently re-extracted from the original kinetic tables during this curation pass. Buffer, pH, and temperature not reported; standardized residual z withheld."
"B_bifidum_AspR","Aspartate racemase","5.1.1.13","L-aspartate <-> D-aspartate","Bifidobacterium bifidum NBRC 14252","303","7.0","0.1 M BTP, 4 mM DTT, 1 mM EDTA","Vmax/KM_U_mg^-1_mM^-1","14.9","","Vmax/KM_U_mg^-1_mM^-1","15.3","","HPLC","Yamashita2004","direct_primary","not_reported","not_reported","Specificity terms are in U mg^-1 mM^-1; units cancel in the Haldane ratio. No reported error on the assembled constant; standardized residual z withheld."
"P_aeruginosa_DadX","Alanine racemase DadX","5.1.1.1","L-alanine <-> D-alanine","Pseudomonas aeruginosa PAO1","not reported","not reported","not reported","Vmax_U_mg^-1","155","1.40","Vmax_U_mg^-1","134","1.40","not reported","Strych2000","reproduced","not_reported","not_reported","Constants were not independently re-extracted from the original kinetic tables during this curation pass; Vmax specific-activity units cancel in the Haldane ratio. Buffer, pH, and temperature not reported; standardized residual z withheld."


==> anc/code/test_haldane_consistency.py <==
"""Tests for the Haldane-consistency reference implementation.

Verifies the mathematical properties claimed in the manuscript and reproduces
the values in the worked illustrative example. Runs under pytest, or
standalone via ``python test_haldane_consistency.py``.
"""

from __future__ import annotations

import math

import haldane_consistency as hc

TOL = 1e-9


def _close(a, b, tol=1e-6):
    return abs(a - b) <= tol


# --- core cost properties (Section 3.3) -----------------------------------

def test_normalization_and_nonnegativity():
    assert hc.reciprocal_cost(1.0) == 0.0
    for x in (0.01, 0.3, 1.0, 2.0, 7.5, 100.0):
        assert hc.reciprocal_cost(x) >= -TOL


def test_reciprocal_symmetry():
    for x in (1.3, 2.0, 5.0, 10.0, 42.0):
        assert _close(hc.reciprocal_cost(x), hc.reciprocal_cost(1.0 / x))


def test_tabulated_values():
    # Property 5 / the manuscript's fold-error interpretation of J.
    assert _close(hc.reciprocal_cost(2.0), 0.25)
    assert _close(hc.reciprocal_cost(3.0), 2.0 / 3.0, tol=1e-3)
    assert _close(hc.reciprocal_cost(5.0), 1.6)
    assert _close(hc.reciprocal_cost(10.0), 4.05)
    assert _close(hc.reciprocal_cost(100.0), 49.005)


def test_cosh_form_matches():
    for x in (0.2, 0.9, 1.0, 3.3, 25.0):
        assert _close(hc.reciprocal_cost(x), hc.reciprocal_cost_from_log(math.log(x)))
        assert _close(hc.reciprocal_cost(x), math.cosh(math.log(x)) - 1.0)


def test_small_error_quadratic():
    # C = delta^2/2 + delta^4/24 + O(delta^6) for small delta (Property 4).
    for delta in (1e-3, 5e-3, 1e-2, 0.05):
        quadratic = 0.5 * delta ** 2
        quartic = delta ** 4 / 24.0
        exact = hc.reciprocal_cost_from_log(delta)
        # residual beyond the quartic term is O(delta^6); check it is negligible.
        assert abs(exact - quadratic - quartic) < 1e-6 * quadratic


def test_negative_ratio_raises():
    for bad in (0.0, -1.0):
        try:
            hc.reciprocal_cost(bad)
        except ValueError:
            pass
        else:  # pragma: no cover
            raise AssertionError("expected ValueError for non-positive ratio")


# --- Haldane relation and thermodynamics (Sections 3.1, 3.2) --------------

def test_haldane_relation():
    # R2 of the illustrative example: (200 * 0.4) / (100 * 0.5) = 1.6
    assert _close(hc.keq_kinetic(200, 0.5, 100, 0.4), 1.6)


def test_ln_keq_matches_log_of_keq():
    keq = hc.keq_kinetic(300, 0.1, 30, 0.25)
    assert _close(math.log(keq), hc.ln_keq_kinetic(300, 0.1, 30, 0.25))


def test_dg_keq_roundtrip():
    for keq in (0.01, 1.0, 55.0):
        dg = hc.dg_from_keq(keq, hc.T_DEFAULT)
        assert _close(hc.keq_thermo_from_dg(dg, hc.T_DEFAULT), keq, tol=1e-6 * keq + 1e-9)


# --- fold-band reporting labels ------------------------------------------

def test_classification_boundaries():
    assert hc.classify(1.0) == "within twofold"
    assert hc.classify(2.0) == "within twofold"
    assert hc.classify(0.5) == "within twofold"
    assert hc.classify(3.0) == "2-5-fold"
    assert hc.classify(1.0 / 3.0) == "2-5-fold"
    assert hc.classify(5.0) == "2-5-fold"
    assert hc.classify(8.0) == "5-10-fold"
    assert hc.classify(10.0) == "5-10-fold"
    assert hc.classify(25.0) == ">10-fold"
    assert hc.classify(0.02) == ">10-fold"


def test_fold_error_symmetry():
    assert _close(hc.fold_error(4.0), hc.fold_error(0.25))
    assert hc.fold_error(1.0) == 1.0


# --- uncertainty propagation (Section 3.5) --------------------------------

def test_sigma_propagation():
    s = hc.sigma_ln_keq_kin(0.3, 0.3, 0.3, 0.3)
    assert _close(s, math.sqrt(4 * 0.09))  # 0.6
    sd = hc.sigma_delta(0.6, 0.2)
    assert _close(sd, math.hypot(0.6, 0.2))


def test_standardized_residual():
    z = hc.standardized_residual(1.2, 0.6)
    assert _close(z, 2.0)


def test_sigma_ordered_bibi_quadrature():
    # Six equal log-sigmas add in quadrature, like the uni-uni case but n=6.
    s = hc.sigma_ln_keq_kin_ordered_bibi(0.1, 0.1, 0.1, 0.1, 0.1, 0.1)
    assert _close(s, math.sqrt(6) * 0.1)


def test_correlation_bracket():
    indep, reinforcing = hc.correlation_bracket([0.1] * 6)
    assert _close(indep, math.sqrt(6) * 0.1)   # independent errors
    assert _close(reinforcing, 0.6)            # fully reinforcing upper bound
    assert indep <= reinforcing


def test_adh_ordered_bibi_uncertainty_bracket():
    # Wild-type yeast ADH I (Gould & Plapp 1990; SEs 10-20% of values per
    # Plapp et al. 2023). The 1.17-fold offset is well within one standard
    # deviation under either end of the reported SE range -> consistent.
    delta = math.log(2.30e-4 / 1.96e-4)            # ~0.160 (apparent K' at pH 7.3)
    for rel_se, expected_z in ((0.10, 0.653), (0.20, 0.327)):
        sigma_kin = hc.sigma_ln_keq_kin_ordered_bibi(*([rel_se] * 6))
        z = hc.standardized_residual(delta, hc.sigma_delta(sigma_kin, 0.0))
        assert _close(abs(z), expected_z, tol=2e-3)
        assert abs(z) < 1.0


# --- baselines (Section 4.7) ----------------------------------------------

def test_baselines():
    b = hc.baseline_scores(10.0, hc.T_DEFAULT)
    assert _close(b["log_error"], math.log(10.0))
    assert _close(b["squared_log_error"], math.log(10.0) ** 2)
    # |ddG| = R T |ln x| in kJ/mol
    assert _close(b["free_energy_error_kJ_per_mol"],
                  hc.R_GAS * hc.T_DEFAULT * math.log(10.0) / 1000.0)
    assert _close(b["haldane_score"], 4.05)


# --- worked illustrative example ------------------------------------------

EXPECTED = {
    # record_id: (keq_kin, x, C_haldane, class)
    "R1": (1.00, 1.0000, 0.00000, "within twofold"),
    "R2": (1.60, 1.0667, 0.00208, "within twofold"),
    "R3": (4.50, 3.0000, 0.66667, "2-5-fold"),
    "R4": (25.0, 8.3333, 3.22667, "5-10-fold"),
    "R5": (50.0, 25.000, 11.5200, ">10-fold"),
}


def _example_records():
    return [
        hc.EnzymeRecord(record_id="R1", kcat_f=100, km_s=0.50, kcat_r=80, km_p=0.40,
                        keq_thermo=1.00, temperature_K=298.15),
        hc.EnzymeRecord(record_id="R2", kcat_f=200, km_s=0.50, kcat_r=100, km_p=0.40,
                        keq_thermo=1.50, temperature_K=298.15),
        hc.EnzymeRecord(record_id="R3", kcat_f=150, km_s=0.20, kcat_r=50, km_p=0.30,
                        keq_thermo=1.50, temperature_K=298.15),
        hc.EnzymeRecord(record_id="R4", kcat_f=300, km_s=0.10, kcat_r=30, km_p=0.25,
                        keq_thermo=3.00, temperature_K=298.15),
        hc.EnzymeRecord(record_id="R5", kcat_f=500, km_s=0.05, kcat_r=20, km_p=0.10,
                        keq_thermo=2.00, temperature_K=298.15),
    ]


def test_illustrative_example_values():
    for rec in _example_records():
        res = hc.score_record(rec)
        keq, x, cost, cls = EXPECTED[rec.record_id]
        assert _close(res.keq_kin, keq, tol=1e-2)
        assert _close(res.ratio_x, x, tol=1e-3)
        assert _close(res.C_haldane, cost, tol=1e-3)
        assert res.consistency_class == cls


def test_score_record_requires_thermo():
    rec = hc.EnzymeRecord(record_id="bad", kcat_f=1, km_s=1, kcat_r=1, km_p=1)
    try:
        hc.score_record(rec)
    except ValueError:
        pass
    else:  # pragma: no cover
        raise AssertionError("expected ValueError when no thermo comparator given")


def test_standardized_residual_only_with_full_uncertainty():
    full = hc.EnzymeRecord(record_id="u", kcat_f=200, km_s=0.5, kcat_r=100, km_p=0.4,
                           keq_thermo=1.5, sigma_ln_kcat_f=0.3, sigma_ln_km_s=0.3,
                           sigma_ln_kcat_r=0.3, sigma_ln_km_p=0.3, sigma_ln_keq_thermo=0.2)
    res_full = hc.score_record(full)
    assert res_full.z is not None

    partial = hc.EnzymeRecord(record_id="p", kcat_f=200, km_s=0.5, kcat_r=100, km_p=0.4,
                              keq_thermo=1.5)
    res_partial = hc.score_record(partial)
    assert res_partial.z is None


# --- standalone runner -----------------------------------------------------

def _run_all() -> int:
    tests = [v for k, v in sorted(globals().items())
             if k.startswith("test_") and callable(v)]
    failed = 0
    for test in tests:
        try:
            test()
            print(f"PASS  {test.__name__}")
        except AssertionError as exc:
            failed += 1
            print(f"FAIL  {test.__name__}: {exc}")
        except Exception as exc:  # noqa: BLE001
            failed += 1
            print(f"ERROR {test.__name__}: {exc!r}")
    print(f"\n{len(tests) - failed}/{len(tests)} tests passed.")
    return 1 if failed else 0


if __name__ == "__main__":
    raise SystemExit(_run_all())

